Swift/UVOT follow-up of Gravitational Wave Alerts in the O3 era

In this paper, we report on the observational performance of the Swift Ultra-violet/Optical Telescope (UVOT) in response to the Gravitational Wave alerts announced by the Advanced Laser Interferometer Gravitational Wave Observatory and the Advanced Virgo detector during the O3 period. We provide the observational strategy for follow-up of GW alerts and provide an overview of the processing and analysis of candidate optical/UV sources. For the O3 period, we also provide a statistical overview and report on serendipitous sources discovered by Swift/UVOT. Swift followed 18 gravitational-wave candidate alerts, with UVOT observing a total of 424 deg^2. We found 27 sources that changed in magnitude at the 3 sigma level compared with archival u or g-band catalogued values. Swift/UVOT also followed up a further 13 sources reported by other facilities during the O3 period. Using catalogue information, we divided these 40 sources into five initial classifications: 11 candidate active galactic nuclei (AGN)/quasars, 3 Cataclysmic Variables (CVs), 9 supernovae, 11 unidentified sources that had archival photometry and 6 uncatalogued sources for which no archival photometry was available. We have no strong evidence to identify any of these transients as counterparts to the GW events. The 17 unclassified sources are likely a mix of AGN and a class of fast-evolving transient, and one source may be a CV.

==> anc/Supplementary.bbl <==
 \newcommand{\noop}[1]{}
\begin{thebibliography}{155}
\expandafter\ifx\csname natexlab\endcsname\relax\def\natexlab#1{#1}\fi

\bibitem[{{Abbott} {et~al}\mbox{.}(2020){Abbott}, {Abbott}, {Abraham},
  {Acernese}, {Ackley}, {Adams}, {Adhikari}, {Adya}, {Affeldt}, {Agathos},
  {Agatsuma}, {Aggarwal}, {Aguiar}, {Aich}, {Aiello}, {Ain}, {Ajith}, {Akcay},
  {Allen}, {Allocca}, {Altin}, {Amato}, {Anand}, {Ananyeva}, {Anderson},
  {Anderson}, {Angelova}, {Ansoldi}, {Antier}, {Appert}, {Arai}, {Araya},
  {Areeda}, {Ar{\`e}ne}, {Arnaud}, {Aronson}, {Arun}, {Asali}, {Ascenzi},
  {Ashton}, {Aston}, {Astone}, {Aubin}, {Aufmuth}, {AultONeal}, {Austin},
  {Avendano}, {Babak}, {Bacon}, {Badaracco}, {Bader}, {Bae}, {Baer}, {Baird},
  {Baldaccini}, {Ballardin}, {Ballmer}, {Bals}, {Balsamo}, {Baltus},
  {Banagiri}, {Bankar}, {Bankar}, {Barayoga}, {Barbieri}, {Barish}, {Barker},
  {Barkett}, {Barneo}, {Barone}, {Barr}, {Barsotti}, {Barsuglia}, {Barta},
  {Bartlett}, {Bartos}, {Bassiri}, {Basti}, {Bawaj}, {Bayley}, {Bazzan},
  {B{\'e}csy}, {Bejger}, {Belahcene}, {Bell}, {Beniwal}, {Benjamin}, {Benkel},
  {Bentley}, {Bergamin}, {Berger}, {Bergmann}, {Bernuzzi}, {Berry},
  {Bersanetti}, {Bertolini}, {Betzwieser}, {Bhand are}, {Bhandari}, {Bidler},
  {Biggs}, {Bilenko}, {Billingsley}, {Birney}, {Birnholtz}, {Biscans},
  {Bischi}, {Biscoveanu}, {Bisht}, {Bissenbayeva}, {Bitossi}, {Bizouard},
  {Blackburn}, {Blackman}, {Blair}, {Blair}, {Blair}, {Bobba}, {Bode}, {Boer},
  {Boetzel}, {Bogaert}, {Bondu}, {Bonilla}, {Bonnand}, {Booker}, {Boom},
  {Bork}, {Boschi}, {Bose}, {Bossilkov}, {Bosveld}, {Bouffanais}, {Bozzi},
  {Bradaschia}, {Brady}, {Bramley}, {Branchesi}, {Brau}, {Breschi}, {Briant},
  {Briggs}, {Brighenti}, {Brillet}, {Brinkmann}, {Brito}, {Brockill}, {Brooks},
  {Brooks}, {Brown}, {Brunett}, {Bruno}, {Bruntz}, {Buikema}, {Bulik},
  {Bulten}, {Buonanno}, {Buskulic}, {Byer}, {Cabero}, {Cadonati}, {Cagnoli},
  {Cahillane}, {Bustillo}, {Callaghan}, {Callister}, {Calloni}, {Camp},
  {Canepa}, {Cannon}, {Cao}, {Cao}, {Carapella}, {Carbognani}, {Caride},
  {Carney}, {Carullo}, {Diaz}, {Casentini}, {Casta{\~n}eda}, {Caudill},
  {Cavagli{\`a}}, {Cavalier}, {Cavalieri}, {Cella}, {Cerd{\'a}-Dur{\'a}n},
  {Cesarini}, {Chaibi}, {Chakravarti}, {Chan}, {Chan}, {Chao}, {Charlton},
  {Chase}, {Chassand e-Mottin}, {Chatterjee}, {Chaturvedi}, {Chatziioannou},
  {Chen}, {Chen}, {Chen}, {Cheng}, {Cheong}, {Chia}, {Chiadini}, {Chierici},
  {Chincarini}, {Chiummo}, {Cho}, {Cho}, {Cho}, {Christensen}, {Chu}, {Chua},
  {Chung}, {Chung}, {Ciani}, {Ciecielag}, {Cie{\'s}lar}, {Ciobanu}, {Ciolfi},
  {Cipriano}, {Cirone}, {Clara}, {Clark}, {Clearwater}, {Clesse}, {Cleva},
  {Coccia}, {Cohadon}, {Cohen}, {Colleoni}, {Collette}, {Collins}, {Colpi},
  {Constancio}, {Conti}, {Cooper}, {Corban}, {Corbitt}, {Cordero-Carri{\'o}n},
  {Corezzi}, {Corley}, {Cornish}, {Corre}, {Corsi}, {Cortese}, {Costa},
  {Cotesta}, {Coughlin}, {Coughlin}, {Coulon}, {Countryman}, {Couvares},
  {Covas}, {Coward}, {Cowart}, {Coyne}, {Coyne}, {Creighton}, {Creighton},
  {Cripe}, {Croquette}, {Crowder}, {Cudell}, {Cullen}, {Cumming}, {Cummings},
  {Cunningham}, {Cuoco}, {Curylo}, {Canton}, \& {et al}}]{aab20c}
{Abbott} R. {et~al.}, 2020, \apjl, 896, L44

\bibitem[{{Abbott} {et~al}\mbox{.}(2018){Abbott}, {Abdalla}, {Allam}, {Amara},
  {Annis}, {Asorey}, {Avila}, {Ballester}, {Banerji}, {Barkhouse}, {Baruah},
  {Baumer}, {Bechtol}, {Becker}, {Benoit-L{\'e}vy}, {Bernstein}, {Bertin},
  {Blazek}, {Bocquet}, {Brooks}, {Brout}, {Buckley-Geer}, {Burke}, {Busti},
  {Campisano}, {Cardiel-Sas}, {Carnero Rosell}, {Carrasco Kind}, {Carretero},
  {Castander}, {Cawthon}, {Chang}, {Chen}, {Conselice}, {Costa}, {Crocce},
  {Cunha}, {D'Andrea}, {da Costa}, {Das}, {Daues}, {Davis}, {Davis}, {De
  Vicente}, {DePoy}, {DeRose}, {Desai}, {Diehl}, {Dietrich}, {Dodelson},
  {Doel}, {Drlica-Wagner}, {Eifler}, {Elliott}, {Evrard}, {Farahi}, {Fausti
  Neto}, {Fernandez}, {Finley}, {Flaugher}, {Foley}, {Fosalba}, {Friedel},
  {Frieman}, {Garc{\'\i}a-Bellido}, {Gaztanaga}, {Gerdes}, {Giannantonio},
  {Gill}, {Glazebrook}, {Goldstein}, {Gower}, {Gruen}, {Gruendl}, {Gschwend},
  {Gupta}, {Gutierrez}, {Hamilton}, {Hartley}, {Hinton}, {Hislop}, {Hollowood},
  {Honscheid}, {Hoyle}, {Huterer}, {Jain}, {James}, {Jeltema}, {Johnson},
  {Johnson}, {Kacprzak}, {Kent}, {Khullar}, {Klein}, {Kovacs}, {Koziol},
  {Krause}, {Kremin}, {Kron}, {Kuehn}, {Kuhlmann}, {Kuropatkin}, {Lahav},
  {Lasker}, {Li}, {Li}, {Liddle}, {Lima}, {Lin}, {L{\'o}pez-Reyes}, {MacCrann},
  {Maia}, {Maloney}, {Manera}, {March}, {Marriner}, {Marshall}, {Martini},
  {McClintock}, {McKay}, {McMahon}, {Melchior}, {Menanteau}, {Miller},
  {Miquel}, {Mohr}, {Morganson}, {Mould}, {Neilsen}, {Nichol}, {Nogueira},
  {Nord}, {Nugent}, {Nunes}, {Ogand o}, {Old}, {Pace}, {Palmese},
  {Paz-Chinch{\'o}n}, {Peiris}, {Percival}, {Petravick}, {Plazas}, {Poh},
  {Pond}, {Porredon}, {Pujol}, {Refregier}, {Reil}, {Ricker}, {Rollins},
  {Romer}, {Roodman}, {Rooney}, {Ross}, {Rykoff}, {Sako}, {Sanchez}, {Sanchez},
  {Santiago}, {Saro}, {Scarpine}, {Scolnic}, {Serrano}, {Sevilla-Noarbe},
  {Sheldon}, {Shipp}, {Silveira}, {Smith}, {Smith}, {Smith}, {Soares-Santos},
  {Sobreira}, {Song}, {Stebbins}, {Suchyta}, {Sullivan}, {Swanson}, {Tarle},
  {Thaler}, {Thomas}, {Thomas}, {Troxel}, {Tucker}, {Vikram}, {Vivas},
  {Walker}, {Wechsler}, {Weller}, {Wester}, {Wolf}, {Wu}, {Yanny}, {Zenteno},
  {Zhang}, {Zuntz}, {DES Collaboration}, {Juneau}, {Fitzpatrick}, {Nikutta},
  {Nidever}, {Olsen}, {Scott}, \& {NOAO Data Lab}}]{abb18}
{Abbott} T.~M.~C. {et~al.}, 2018, \apjs, 239, 18

\bibitem[{{Abraham} {et~al}\mbox{.}(2012){Abraham}, {Philip}, {Kembhavi},
  {Wadadekar}, \& {Sinha}}]{abr12}
{Abraham} S., {Philip} N.~S., {Kembhavi} A., {Wadadekar} Y.~G., {Sinha} R.,
  2012, \mnras, 419, 80

\bibitem[{{Alam} {et~al}\mbox{.}(2015){Alam}, {Albareti}, {Allende Prieto},
  {Anders}, {Anderson}, {Anderton}, {Andrews}, {Armengaud}, {Aubourg},
  {Bailey}, {Basu}, {Bautista}, {Beaton}, {Beers}, {Bender}, {Berlind},
  {Beutler}, {Bhardwaj}, {Bird}, {Bizyaev}, {Blake}, {Blanton}, {Blomqvist},
  {Bochanski}, {Bolton}, {Bovy}, {Shelden Bradley}, {Brandt}, {Brauer},
  {Brinkmann}, {Brown}, {Brownstein}, {Burden}, {Burtin}, {Busca}, {Cai},
  {Capozzi}, {Carnero Rosell}, {Carr}, {Carrera}, {Chambers}, {Chaplin},
  {Chen}, {Chiappini}, {Chojnowski}, {Chuang}, {Clerc}, {Comparat}, {Covey},
  {Croft}, {Cuesta}, {Cunha}, {da Costa}, {Da Rio}, {Davenport}, {Dawson}, {De
  Lee}, {Delubac}, {Deshpande}, {Dhital}, {Dutra-Ferreira}, {Dwelly}, {Ealet},
  {Ebelke}, {Edmondson}, {Eisenstein}, {Ellsworth}, {Elsworth}, {Epstein},
  {Eracleous}, {Escoffier}, {Esposito}, {Evans}, {Fan}, {Fern{\'a}ndez-Alvar},
  {Feuillet}, {Filiz Ak}, {Finley}, {Finoguenov}, {Flaherty}, {Fleming},
  {Font-Ribera}, {Foster}, {Frinchaboy}, {Galbraith-Frew}, {Garc{\'\i}a},
  {Garc{\'\i}a-Hern{\'a}ndez}, {Garc{\'\i}a P{\'e}rez}, {Gaulme}, {Ge},
  {G{\'e}nova-Santos}, {Georgakakis}, {Ghezzi}, {Gillespie}, {Girardi},
  {Goddard}, {Gontcho}, {Gonz{\'a}lez Hern{\'a}ndez}, {Grebel}, {Green},
  {Grieb}, {Grieves}, {Gunn}, {Guo}, {Harding}, {Hasselquist}, {Hawley},
  {Hayden}, {Hearty}, {Hekker}, {Ho}, {Hogg}, {Holley-Bockelmann}, {Holtzman},
  {Honscheid}, {Huber}, {Huehnerhoff}, {Ivans}, {Jiang}, {Johnson},
  {Kinemuchi}, {Kirkby}, {Kitaura}, {Klaene}, {Knapp}, {Kneib}, {Koenig},
  {Lam}, {Lan}, {Lang}, {Laurent}, {Le Goff}, {Leauthaud}, {Lee}, {Lee},
  {Licquia}, {Liu}, {Long}, {L{\'o}pez-Corredoira}, {Lorenzo-Oliveira},
  {Lucatello}, {Lundgren}, {Lupton}, {Mack}, {Mahadevan}, {Maia}, {Majewski},
  {Malanushenko}, {Malanushenko}, {Manchado}, {Manera}, {Mao}, {Maraston},
  {Marchwinski}, {Margala}, {Martell}, {Martig}, {Masters}, {Mathur},
  {McBride}, {McGehee}, {McGreer}, {McMahon}, {M{\'e}nard}, {Menzel},
  {Merloni}, {M{\'e}sz{\'a}ros}, {Miller}, {Miralda-Escud{\'e}}, {Miyatake},
  {Montero-Dorta}, {More}, {Morganson}, {Morice-Atkinson}, {Morrison},
  {Mosser}, {Muna}, {Myers}, {Nand ra}, {Newman}, {Neyrinck}, {Nguyen},
  {Nichol}, {Nidever}, {Noterdaeme}, {Nuza}, {O'Connell}, {O'Connell},
  {O'Connell}, {Ogando}, {Olmstead}, {Oravetz}, {Oravetz}, {Osumi}, {Owen},
  {Padgett}, {Padmanabhan}, {Paegert}, {Palanque-Delabrouille}, {Pan},
  {Parejko}, {P{\^a}ris}, {Park}, {Pattarakijwanich}, {Pellejero-Ibanez},
  {Pepper}, {Percival}, {P{\'e}rez-Fournon}, {Ṕrez-Ra`fols}, {Petitjean},
  {Pieri}, {Pinsonneault}, {Porto de Mello}, {Prada}, {Prakash},
  {Price-Whelan}, {Protopapas}, {Raddick}, {Rahman}, {Reid}, {Rich}, {Rix},
  {Robin}, {Rockosi}, {Rodrigues}, {Rodr{\'\i}guez-Torres}, {Roe}, {Ross},
  {Ross}, {Rossi}, {Ruan}, {Rubi{\~n}o-Mart{\'\i}n}, {Rykoff},
  {Salazar-Albornoz}, {Salvato}, {Samushia}, {S{\'a}nchez}, {Santiago},
  {Sayres}, {Schiavon}, {Schlegel}, {Schmidt}, {Schneider}, {Schultheis},
  {Schwope}, {Sc{\'o}ccola}, {Scott}, {Sellgren}, {Seo}, {Serenelli}, {Shane},
  {Shen}, {Shetrone}, {Shu}, {Silva Aguirre}, {Sivarani}, {Skrutskie},
  {Slosar}, {Smith}, {Sobreira}, {Souto}, {Stassun}, {Steinmetz}, {Stello},
  {Strauss}, {Streblyanska}, {Suzuki}, {Swanson}, {Tan}, {Tayar}, {Terrien},
  {Thakar}, {Thomas}, {Thomas}, {Thompson}, {Tinker}, {Tojeiro}, {Troup},
  {Vargas-Maga{\~n}a}, {Vazquez}, {Verde}, {Viel}, {Vogt}, {Wake}, {Wang},
  {Weaver}, {Weinberg}, {Weiner}, {White}, {Wilson}, {Wisniewski},
  {Wood-Vasey}, {Ye`che}, {York}, {Zakamska}, {Zamora}, {Zasowski}, {Zehavi},
  {Zhao}, {Zheng}, {Zhou}, {Zhou}, {Zou}, \& {Zhu}}]{ala15}
{Alam} S. {et~al.}, 2015, \apjs, 219, 12

\bibitem[{{Andreoni} {et~al}\mbox{.}(2019{\natexlab{a}}){Andreoni}, {Anand},
  {Bellm}, {Kool}, {Perley}, {Singer}, {Coughlin}, {Ahumada}, {Kumar}, \&
  {Kasliwal}}]{GCN:26424}
{Andreoni} I. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network, 26424, 1

\bibitem[{{Andreoni} {et~al}\mbox{.}(2019{\natexlab{b}}){Andreoni}, {Cenko},
  {Masci}, \& {Graham}}]{GCN:24302}
{Andreoni} I., {Cenko} S.~B., {Masci} F., {Graham} M., 2019{\natexlab{b}}, GRB
  Coordinates Network, 24302, 1

\bibitem[{{Andreoni} {et~al}\mbox{.}(2020){Andreoni}, {De}, {Kasliwal},
  {Huang}, \& {Liu}}]{GCN:27075}
{Andreoni} I., {De} K., {Kasliwal} M., {Huang} Y., {Liu} X., 2020, GRB
  Coordinates Network, 27075, 1

\bibitem[{{Andreoni} \& {Goldstein}(2019)}]{and19}
{Andreoni} I., {Goldstein} D., 2019, Transient Name Server Discovery Report,
  2019-1516, 1

\bibitem[{{Arcavi} {et~al}\mbox{.}(2019){Arcavi}, {Howell}, {McCully},
  {Hiramatsu}, {Burke}, \& {Pellegrino}}]{GCN:24307}
{Arcavi} I., {Howell} D.~A., {McCully} C., {Hiramatsu} D., {Burke} J.,
  {Pellegrino} C., 2019, GRB Coordinates Network, 24307, 1

\bibitem[{{Assef} {et~al}\mbox{.}(2018){Assef}, {Stern}, {Noirot}, {Jun},
  {Cutri}, \& {Eisenhardt}}]{ass18}
{Assef} R.~J., {Stern} D., {Noirot} G., {Jun} H.~D., {Cutri} R.~M.,
  {Eisenhardt} P.~R.~M., 2018, \apjs, 234, 23

\bibitem[{{Bailer-Jones}, {Fouesneau} \& {Andrae}(2019){Bailer-Jones},
  {Fouesneau}, \& {Andrae}}]{bai19}
{Bailer-Jones} C. A.~L., {Fouesneau} M., {Andrae} R., 2019, \mnras, 490, 5615

\bibitem[{{Bailer-Jones} {et~al}\mbox{.}(2018){Bailer-Jones}, {Rybizki},
  {Fouesneau}, {Mantelet}, \& {Andrae}}]{bai18}
{Bailer-Jones} C.~A.~L., {Rybizki} J., {Fouesneau} M., {Mantelet} G., {Andrae}
  R., 2018, {Astron. J.}, 156, 58

\bibitem[{{Becerra-Gonzalez} \& {a larger collaboration}(2019)}]{GCN:26521}
{Becerra-Gonzalez} J., {a larger collaboration}, 2019, GRB Coordinates Network,
  26521, 1

\bibitem[{{Belkin} {et~al}\mbox{.}(2019){Belkin}, {Pozanenko}, {Krugov},
  {Mazaeva}, {Volnova}, \& {IKI-FuN Follow-Up Collaboration}}]{GCN:25963}
{Belkin} S., {Pozanenko} A., {Krugov} M., {Mazaeva} E., {Volnova} A., {IKI-FuN
  Follow-Up Collaboration}, 2019, GRB Coordinates Network, 25963, 1

\bibitem[{{Bellm} {et~al}\mbox{.}(2019){Bellm}, {Kulkarni}, {Graham}, {Dekany},
  {Smith}, {Riddle}, {Masci}, {Helou}, {Prince}, {Adams}, {Barbarino},
  {Barlow}, {Bauer}, {Beck}, {Belicki}, {Biswas}, {Blagorodnova}, {Bodewits},
  {Bolin}, {Brinnel}, {Brooke}, {Bue}, {Bulla}, {Burruss}, {Cenko}, {Chang},
  {Connolly}, {Coughlin}, {Cromer}, {Cunningham}, {De}, {Delacroix}, {Desai},
  {Duev}, {Eadie}, {Farnham}, {Feeney}, {Feindt}, {Flynn}, {Franckowiak},
  {Frederick}, {Fremling}, {Gal-Yam}, {Gezari}, {Giomi}, {Goldstein},
  {Golkhou}, {Goobar}, {Groom}, {Hacopians}, {Hale}, {Henning}, {Ho}, {Hover},
  {Howell}, {Hung}, {Huppenkothen}, {Imel}, {Ip}, {Ivezi{\'c}}, {Jackson},
  {Jones}, {Juric}, {Kasliwal}, {Kaspi}, {Kaye}, {Kelley}, {Kowalski},
  {Kramer}, {Kupfer}, {Landry}, {Laher}, {Lee}, {Lin}, {Lin}, {Lunnan},
  {Giomi}, {Mahabal}, {Mao}, {Miller}, {Monkewitz}, {Murphy}, {Ngeow},
  {Nordin}, {Nugent}, {Ofek}, {Patterson}, {Penprase}, {Porter}, {Rauch},
  {Rebbapragada}, {Reiley}, {Rigault}, {Rodriguez}, {van Roestel}, {Rusholme},
  {van Santen}, {Schulze}, {Shupe}, {Singer}, {Soumagnac}, {Stein}, {Surace},
  {Sollerman}, {Szkody}, {Taddia}, {Terek}, {Van Sistine}, {van Velzen},
  {Vestrand}, {Walters}, {Ward}, {Ye}, {Yu}, {Yan}, \& {Zolkower}}]{bel19}
{Bellm} E.~C. {et~al.}, 2019, \pasp, 131, 018002

\bibitem[{{Benetti}(2020)}]{ben20}
{Benetti} S., 2020, Transient Name Server Classification Report, 2020-37, 1

\bibitem[{{Bloom} {et~al}\mbox{.}(2019){Bloom}, {Zucker}, {Schlafly},
  {Finkbeiner}, {Martinez-Palomera}, {Goldstein}, \& {Andreoni}}]{GCN:24337}
{Bloom} J.~S., {Zucker} C., {Schlafly} E., {Finkbeiner} D., {Martinez-Palomera}
  J., {Goldstein} D.~A., {Andreoni} I., 2019, GRB Coordinates Network, 24337, 1

\bibitem[{{Breeveld} {et~al}\mbox{.}(2019){Breeveld}, {Kuin}, {Marshall},
  {Brown}, {Oates}, {Siegel}, {de Pasquale}, {Barthelmy}, {Lien}, {Palmer},
  {Sakamoto}, {Beardmore}, {Burrows}, {Campana}, {Cenko}, {Cusumano}, {D'Ai},
  {D'Avanzo}, {D'Elia}, {Emery}, {Evans}, {Giommi}, {Gronwall}, {Hartmann},
  {Kennea}, {Krimm}, {Meland ri}, {Mingo}, {Nousek}, {O'Brien}, {Osborne},
  {Pagani}, {Page}, {Perri}, {Racusin}, {Sbarufatti}, {Tagliaferri},
  {Tohuvavohu}, \& {Troja}}]{GCN:24296}
{Breeveld} A.~A. {et~al.}, 2019, GRB Coordinates Network, 24296, 1

\bibitem[{{Breeveld} {et~al}\mbox{.}(2020){Breeveld}, {Oates}, {Marshall},
  {Kuin}, {Brown}, {Gronwall}, {Page}, {De Pasquale}, {Siegel}, {D'Ai},
  {D'Avanzo}, {Barthelmy}, {Beardmore}, {Burrows}, {Campana}, {Cenko},
  {Cusumano}, {D'Elia}, {Evans}, {Giommi}, {Hartmann}, {Kennea}, {Klingler},
  {Krimm}, {Lien}, {Malesani}, {Melandri}, {Nousek}, {O'Brien}, {Osborne},
  {Pagani}, {Page}, {Palmer}, {Perri}, {Racusin}, {Sakamoto}, {Sbarufatti},
  {Tagliaferri}, {Tohuvavohu}, {Troja}, \& {Swift Team}}]{GCN:27288}
---, 2020, GRB Coordinates Network, 27288, 1

\bibitem[{{Brescia}, {Cavuoti} \& {Longo}(2015){Brescia}, {Cavuoti}, \&
  {Longo}}]{bre15}
{Brescia} M., {Cavuoti} S., {Longo} G., 2015, \mnras, 450, 3893

\bibitem[{{Buckley} {et~al}\mbox{.}(2019{\natexlab{a}}){Buckley}, {Dong},
  {Ciroi}, {Gromadzski}, {Orio}, {Mao}, {Xu}, \& {Manick}}]{GCN:25962}
{Buckley} D., {Dong} S., {Ciroi} S., {Gromadzski} M., {Orio} M., {Mao} J., {Xu}
  D., {Manick} R., 2019{\natexlab{a}}, GRB Coordinates Network, 25962, 1

\bibitem[{{Buckley} {et~al}\mbox{.}(2019{\natexlab{b}}){Buckley}, {Jha},
  {Cooke}, \& {Mogotsi}}]{GCN:24205}
{Buckley} D.~A.~H., {Jha} S.~W., {Cooke} J., {Mogotsi} M., 2019{\natexlab{b}},
  GRB Coordinates Network, 24205, 1

\bibitem[{{Castro-Tirado} {et~al}\mbox{.}(2019{\natexlab{a}}){Castro-Tirado},
  {Hu}, {Li}, {Fernand ez-Garcia}, {Casanova}, {Valeev}, {Sokolov}, {Carrasco},
  {Castellon}, {Perez}, {Caballero-Garcia}, {Pandey}, \&
  {Castro-Rodriguez}}]{GCN:24214}
{Castro-Tirado} A.~J. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network,
  24214, 1

\bibitem[{{Castro-Tirado} {et~al}\mbox{.}(2019{\natexlab{b}}){Castro-Tirado},
  {Hu}, {Valeev}, {Sokolov}, {Fernandez-Garcia}, {Carrasco}, {Castellon},
  {Caballero-Garcia}, \& {Geier}}]{GCN:26492}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 26492, 1

\bibitem[{{Cenko} {et~al}\mbox{.}(2019){Cenko}, {Frederick}, {Gatkine},
  {Dichiara}, {Troja}, \& {Singer}}]{GCN:24430}
{Cenko} S.~B., {Frederick} S., {Gatkine} P., {Dichiara} S., {Troja} E.,
  {Singer} L.~P., 2019, GRB Coordinates Network, 24430, 1

\bibitem[{{Chambers} {et~al}\mbox{.}(2016){Chambers}, {Magnier}, {Metcalfe},
  {Flewelling}, {Huber}, {Waters}, {Denneau}, {Draper}, {Farrow}, {Finkbeiner},
  {Holmberg}, {Koppenhoefer}, {Price}, {Rest}, {Saglia}, {Schlafly}, {Smartt},
  {Sweeney}, {Wainscoat}, {Burgett}, {Chastel}, {Grav}, {Heasley}, {Hodapp},
  {Jedicke}, {Kaiser}, {Kudritzki}, {Luppino}, {Lupton}, {Monet}, {Morgan},
  {Onaka}, {Shiao}, {Stubbs}, {Tonry}, {White}, {Ba{\~n}ados}, {Bell},
  {Bender}, {Bernard}, {Boegner}, {Boffi}, {Botticella}, {Calamida},
  {Casertano}, {Chen}, {Chen}, {Cole}, {Deacon}, {Frenk}, {Fitzsimmons},
  {Gezari}, {Gibbs}, {Goessl}, {Goggia}, {Gourgue}, {Goldman}, {Grant},
  {Grebel}, {Hambly}, {Hasinger}, {Heavens}, {Heckman}, {Henderson}, {Henning},
  {Holman}, {Hopp}, {Ip}, {Isani}, {Jackson}, {Keyes}, {Koekemoer}, {Kotak},
  {Le}, {Liska}, {Long}, {Lucey}, {Liu}, {Martin}, {Masci}, {McLean}, {Mindel},
  {Misra}, {Morganson}, {Murphy}, {Obaika}, {Narayan}, {Nieto-Santisteban},
  {Norberg}, {Peacock}, {Pier}, {Postman}, {Primak}, {Rae}, {Rai}, {Riess},
  {Riffeser}, {Rix}, {R{\"o}ser}, {Russel}, {Rutz}, {Schilbach}, {Schultz},
  {Scolnic}, {Strolger}, {Szalay}, {Seitz}, {Small}, {Smith}, {Soderblom},
  {Taylor}, {Thomson}, {Taylor}, {Thakar}, {Thiel}, {Thilker}, {Unger},
  {Urata}, {Valenti}, {Wagner}, {Walder}, {Walter}, {Watters}, {Werner},
  {Wood-Vasey}, \& {Wyse}}]{cha16}
{Chambers} K.~C. {et~al.}, 2016, arXiv e-prints, arXiv:1612.05560

\bibitem[{{Chang} {et~al}\mbox{.}(2019){Chang}, {Wolf}, {Onken}, {Luvaul}, \&
  {Scott}}]{GCN:24325}
{Chang} S.~W., {Wolf} C., {Onken} C.~A., {Luvaul} L., {Scott} S., 2019, GRB
  Coordinates Network, 24325, 1

\bibitem[{{Colless} {et~al}\mbox{.}(2001){Colless}, {Dalton}, {Maddox},
  {Sutherland}, {Norberg}, {Cole}, {Bland-Hawthorn}, {Bridges}, {Cannon},
  {Collins}, {Couch}, {Cross}, {Deeley}, {De Propris}, {Driver}, {Efstathiou},
  {Ellis}, {Frenk}, {Glazebrook}, {Jackson}, {Lahav}, {Lewis}, {Lumsden},
  {Madgwick}, {Peacock}, {Peterson}, {Price}, {Seaborne}, \& {Taylor}}]{col01}
{Colless} M. {et~al.}, 2001, \mnras, 328, 1039

\bibitem[{{Condon} {et~al}\mbox{.}(1998){Condon}, {Cotton}, {Greisen}, {Yin},
  {Perley}, {Taylor}, \& {Broderick}}]{con98}
{Condon} J.~J., {Cotton} W.~D., {Greisen} E.~W., {Yin} Q.~F., {Perley} R.~A.,
  {Taylor} G.~B., {Broderick} J.~J., 1998, {Astron. J.}, 115, 1693

\bibitem[{{Corsi} {et~al}\mbox{.}(2019){Corsi}, {Frail}, {Hallinan}, {Mooley},
  \& {Kasliwal}}]{GCN:24486}
{Corsi} A., {Frail} D., {Hallinan} G., {Mooley} K., {Kasliwal} M., 2019, GRB
  Coordinates Network, 24486, 1

\bibitem[{{Cuillandre} {et~al}\mbox{.}(2012){Cuillandre}, {Withington},
  {Hudelot}, {Goranova}, {McCracken}, {Magnard}, {Mellier}, {Regnault},
  {B{\'e}toule}, {Aussel}, {Kavelaars}, {Fernique}, {Bonnarel}, {Ochsenbein},
  \& {Ilbert}}]{cui12}
{Cuillandre} J.-C.~J. {et~al.}, 2012, in Society of Photo-Optical
  Instrumentation Engineers (SPIE) Conference Series, Vol. 8448, Observatory
  Operations: Strategies, Processes, and Systems IV, p. 84480M

\bibitem[{{Cutri} \& {et al.}(2012)}]{cut12}
{Cutri} R.~M., {et al.}, 2012, VizieR Online Data Catalog, II/311

\bibitem[{{Cutri} {et~al}\mbox{.}(2014){Cutri}, {Wright}, {Conrow}, {Fowler},
  {Eisenhardt}, {Grillmair}, {Kirkpatrick}, {Masci}, {McCallon}, {Wheelock},
  {Fajardo-Acosta}, {Yan}, {Benford}, {Harbut}, {Jarrett}, {Lake}, {Leisawitz},
  {Ressler}, {Stanford}, {Tsai}, {Liu}, {Helou}, {Mainzer}, {Gettngs},
  {Gonzalez}, {Hoffman}, {Marsh}, {Padgett}, {Skrutskie}, {Beck}, {Papin}, \&
  {Wittman}}]{cut14}
{Cutri} R.~M. {et~al.}, 2014, VizieR Online Data Catalog, II/328

\bibitem[{{De} {et~al}\mbox{.}(2019){De}, {Hankins}, {Adams}, {Kasliwal},
  {Coughlin}, {Andreoni}, {Anand}, {Singer}, {Ahumada}, {Moore}, {Soon},
  {Ashley}, {Travouillon}, \& {Palomar}}]{GCN:24306}
{De} K. {et~al.}, 2019, GRB Coordinates Network, 24306, 1

\bibitem[{{De}, {ZTF Collaboration} \& {Growth Collaboration}(2020){De}, {ZTF
  Collaboration}, \& {Growth Collaboration}}]{GCN:27140}
{De} K., {ZTF Collaboration}, {Growth Collaboration}, 2020, GRB Coordinates
  Network, 27140, 1

\bibitem[{{Delli Veneri} {et~al}\mbox{.}(2019){Delli Veneri}, {Cavuoti},
  {Brescia}, {Longo}, \& {Riccio}}]{del19}
{Delli Veneri} M., {Cavuoti} S., {Brescia} M., {Longo} G., {Riccio} G., 2019,
  \mnras, 486, 1377

\bibitem[{{Dey} {et~al}\mbox{.}(2019){Dey}, {Schlegel}, {Lang}, {Blum},
  {Burleigh}, {Fan}, {Findlay}, {Finkbeiner}, {Herrera}, {Juneau}, {Landriau},
  {Levi}, {McGreer}, {Meisner}, {Myers}, {Moustakas}, {Nugent}, {Patej},
  {Schlafly}, {Walker}, {Valdes}, {Weaver}, {Y{\`e}che}, {Zou}, {Zhou},
  {Abareshi}, {Abbott}, {Abolfathi}, {Aguilera}, {Alam}, {Allen}, {Alvarez},
  {Annis}, {Ansarinejad}, {Aubert}, {Beechert}, {Bell}, {BenZvi}, {Beutler},
  {Bielby}, {Bolton}, {Brice{\~n}o}, {Buckley-Geer}, {Butler}, {Calamida},
  {Carlberg}, {Carter}, {Casas}, {Castander}, {Choi}, {Comparat},
  {Cukanovaite}, {Delubac}, {DeVries}, {Dey}, {Dhungana}, {Dickinson}, {Ding},
  {Donaldson}, {Duan}, {Duckworth}, {Eftekharzadeh}, {Eisenstein}, {Etourneau},
  {Fagrelius}, {Farihi}, {Fitzpatrick}, {Font-Ribera}, {Fulmer},
  {G{\"a}nsicke}, {Gaztanaga}, {George}, {Gerdes}, {Gontcho}, {Gorgoni},
  {Green}, {Guy}, {Harmer}, {Hernandez}, {Honscheid}, {Huang}, {James},
  {Jannuzi}, {Jiang}, {Joyce}, {Karcher}, {Karkar}, {Kehoe}, {Kneib},
  {Kueter-Young}, {Lan}, {Lauer}, {Le Guillou}, {Le Van Suu}, {Lee}, {Lesser},
  {Perreault Levasseur}, {Li}, {Mann}, {Marshall}, {Mart{\'\i}nez-V{\'a}zquez},
  {Martini}, {du Mas des Bourboux}, {McManus}, {Meier}, {M{\'e}nard},
  {Metcalfe}, {Mu{\~n}oz-Guti{\'e}rrez}, {Najita}, {Napier}, {Narayan},
  {Newman}, {Nie}, {Nord}, {Norman}, {Olsen}, {Paat}, {Palanque-Delabrouille},
  {Peng}, {Poppett}, {Poremba}, {Prakash}, {Rabinowitz}, {Raichoor}, {Rezaie},
  {Robertson}, {Roe}, {Ross}, {Ross}, {Rudnick}, {Safonova}, {Saha},
  {S{\'a}nchez}, {Savary}, {Schweiker}, {Scott}, {Seo}, {Shan}, {Silva},
  {Slepian}, {Soto}, {Sprayberry}, {Staten}, {Stillman}, {Stupak}, {Summers},
  {Sien Tie}, {Tirado}, {Vargas-Maga{\~n}a}, {Vivas}, {Wechsler}, {Williams},
  {Yang}, {Yang}, {Yapici}, {Zaritsky}, {Zenteno}, {Zhang}, {Zhang}, {Zhou}, \&
  {Zhou}}]{dey19}
{Dey} A. {et~al.}, 2019, {Astron. J.}, 157, 168

\bibitem[{{Dobie} {et~al}\mbox{.}(2019){Dobie}, {Stewart}, {Murphy}, {Lenc},
  {Wang}, {Kaplan}, {Andreoni}, {Banfield}, {Brown}, {Corsi}, {De},
  {Goldstein}, {Hallinan}, {Hotan}, {Hotokezaka}, {Jaodand}, {Karambelkar},
  {Kasliwal}, {McConnell}, {Mooley}, {Moss}, {Newman}, {Perley}, {Prakash},
  {Pritchard}, {Sadler}, {Sharma}, {Ward}, {Whiting}, \& {Zhou}}]{dob19}
{Dobie} D. {et~al.}, 2019, \apjl, 887, L13

\bibitem[{{Dong} {et~al}\mbox{.}(2019){Dong}, {Hallinan}, {Frail}, \&
  {Mooley}}]{GCN:24440}
{Dong} D., {Hallinan} G., {Frail} D., {Mooley} K., 2019, GRB Coordinates
  Network, 24440, 1

\bibitem[{{Dutta} {et~al}\mbox{.}(2019){Dutta}, {Kumar}, {Kumar},
  {Shejeelammal}, {Anaswar}, {Bhalerao}, {Anupama}, {Perley}, \& {Growth
  Collaboration}}]{GCN:26490}
{Dutta} A. {et~al.}, 2019, GRB Coordinates Network, 26490, 1

\bibitem[{{Elias-Rosa} {et~al}\mbox{.}(2019){Elias-Rosa}, {Benetti},
  {Piranomonte}, {Meland ri}, {di Fabrizio}, \& {Grawita
  Collabration}}]{GCN:26428}
{Elias-Rosa} N., {Benetti} S., {Piranomonte} S., {Meland ri} A., {di Fabrizio}
  L., {Grawita Collabration}, 2019, GRB Coordinates Network, 26428, 1

\bibitem[{{Flesch}(2015)}]{fle15}
{Flesch} E.~W., 2015, {Publs. Astr. Soc. Australia}, 32, e010

\bibitem[{{Flesch}(2016)}]{fle16}
---, 2016, {Publs. Astr. Soc. Australia}, 33, e052

\bibitem[{{Flesch}(2019)}]{fle19}
---, 2019, arXiv e-prints, arXiv:1912.05614

\bibitem[{{Fremling} {et~al}\mbox{.}(2019{\natexlab{a}}){Fremling}, {Ahumada},
  {Singer}, {de}, {Kasliwal}, {ZTf Collaboration}, \& {Growth
  Collaboration}}]{GCN:26427}
{Fremling} C., {Ahumada} T., {Singer} L.~P., {de} K., {Kasliwal} M.~M., {ZTf
  Collaboration}, {Growth Collaboration}, 2019{\natexlab{a}}, GRB Coordinates
  Network, 26427, 1

\bibitem[{{Fremling} {et~al}\mbox{.}(2019{\natexlab{b}}){Fremling}, {Levan},
  {Kasliwal}, \& {Tanvir}}]{GCN:24433}
{Fremling} C., {Levan} A., {Kasliwal} M., {Tanvir} N., 2019{\natexlab{b}}, GRB
  Coordinates Network, 24433, 1

\bibitem[{{Gaia Collaboration} {et~al}\mbox{.}(2020){Gaia Collaboration},
  {Brown}, {Vallenari}, {Prusti}, {de Bruijne}, {Babusiaux}, \&
  {Biermann}}]{gai20}
{Gaia Collaboration}, {Brown} A.~G.~A., {Vallenari} A., {Prusti} T., {de
  Bruijne} J.~H.~J., {Babusiaux} C., {Biermann} M., 2020, arXiv e-prints,
  arXiv:2012.01533

\bibitem[{{Graham} {et~al}\mbox{.}(2019){Graham}, {Kulkarni}, {Bellm}, {Adams},
  {Barbarino}, {Blagorodnova}, {Bodewits}, {Bolin}, {Brady}, {Cenko}, {Chang},
  {Coughlin}, {De}, {Eadie}, {Farnham}, {Feindt}, {Franckowiak}, {Fremling},
  {Gezari}, {Ghosh}, {Goldstein}, {Golkhou}, {Goobar}, {Ho}, {Huppenkothen},
  {Ivezi{\'c}}, {Jones}, {Juric}, {Kaplan}, {Kasliwal}, {Kelley}, {Kupfer},
  {Lee}, {Lin}, {Lunnan}, {Mahabal}, {Miller}, {Ngeow}, {Nugent}, {Ofek},
  {Prince}, {Rauch}, {van Roestel}, {Schulze}, {Singer}, {Sollerman}, {Taddia},
  {Yan}, {Ye}, {Yu}, {Barlow}, {Bauer}, {Beck}, {Belicki}, {Biswas}, {Brinnel},
  {Brooke}, {Bue}, {Bulla}, {Burruss}, {Connolly}, {Cromer}, {Cunningham},
  {Dekany}, {Delacroix}, {Desai}, {Duev}, {Feeney}, {Flynn}, {Frederick},
  {Gal-Yam}, {Giomi}, {Groom}, {Hacopians}, {Hale}, {Helou}, {Henning},
  {Hover}, {Hillenbrand}, {Howell}, {Hung}, {Imel}, {Ip}, {Jackson}, {Kaspi},
  {Kaye}, {Kowalski}, {Kramer}, {Kuhn}, {Landry}, {Laher}, {Mao}, {Masci},
  {Monkewitz}, {Murphy}, {Nordin}, {Patterson}, {Penprase}, {Porter},
  {Rebbapragada}, {Reiley}, {Riddle}, {Rigault}, {Rodriguez}, {Rusholme}, {van
  Santen}, {Shupe}, {Smith}, {Soumagnac}, {Stein}, {Surace}, {Szkody}, {Terek},
  {Van Sistine}, {van Velzen}, {Vestrand}, {Walters}, {Ward}, {Zhang}, \&
  {Zolkower}}]{gra19}
{Graham} M.~J. {et~al.}, 2019, \pasp, 131, 078001

\bibitem[{{Guillochon} {et~al}\mbox{.}(2017){Guillochon}, {Parrent}, {Kelley},
  \& {Margutti}}]{gui17}
{Guillochon} J., {Parrent} J., {Kelley} L.~Z., {Margutti} R., 2017, \apj, 835,
  64

\bibitem[{{Ho}, {Tzanidakis} \& {Growth Collaboration}(2020){Ho}, {Tzanidakis},
  \& {Growth Collaboration}}]{GCN:27074}
{Ho} A. Y.~Q., {Tzanidakis} A., {Growth Collaboration}, 2020, GRB Coordinates
  Network, 27074, 1

\bibitem[{{Hu} {et~al}\mbox{.}(2019){Hu}, {Castro-Tirado}, {Li}, {Ayala},
  {Fernandez-Garcia}, {Aceituno}, {Sanchez-Ramirez}, {Caballero-Garcia}, \&
  {Castro-Rodriguez}}]{GCN:24324}
{Hu} Y.~D. {et~al.}, 2019, GRB Coordinates Network, 24324, 1

\bibitem[{{Huber} {et~al}\mbox{.}(2019){Huber}, {Smartt}, {Chamber}, {Smith},
  {Young}, {McBrien}, {Srivastav}, {Smartt}, {O'Neil}, {Clark}, {Sim}, {de
  Boer}, {Bulger}, {Fairlamb}, {Lin}, {Lowe}, {Magnier}, {Schultz},
  {Wainscoat}, \& {Willman}}]{GCN:24458}
{Huber} M. {et~al.}, 2019, GRB Coordinates Network, 24458, 1

\bibitem[{{Hudelot} {et~al}\mbox{.}(2012){Hudelot}, {Cuillandre}, {Withington},
  {Goranova}, {McCracken}, {Magnard}, {Mellier}, {Regnault}, {Betoule},
  {Aussel}, {Kavelaars}, {Fernique}, {Bonnarel}, {Ochsenbein}, \&
  {Ilbert}}]{hud12}
{Hudelot} P. {et~al.}, 2012, VizieR Online Data Catalog, II/317

\bibitem[{{Im} {et~al}\mbox{.}(2019){Im}, {Kim}, {Paek}, {Lee}, {Kim}, \&
  {Mok}}]{GCN:24318}
{Im} M., {Kim} J., {Paek} G.~S.~H., {Lee} C.~U., {Kim} S.~L., {Mok} L.~H.,
  2019, GRB Coordinates Network, 24318, 1

\bibitem[{{Izzo} {et~al}\mbox{.}(2019{\natexlab{a}}){Izzo}, {Carini},
  {Benetti}, {Piranomonte}, {D'Avanzo}, {Melandri}, {Botticella}, {D'Elia},
  {Testa}, {Greco}, {Yang}, {Brocato}, {Harutyunyan}, \& {Padilla
  Torres}}]{GCN:24208}
{Izzo} L. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network, 24208, 1

\bibitem[{{Izzo} {et~al}\mbox{.}(2019{\natexlab{b}}){Izzo}, {Malesani},
  {Heintz}, {Hjorth}, {Milvang-Jensen}, {Bruun}, {Leloudas}, {Simon-Diaz}, \&
  {de Burgos}}]{GCN:26491}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 26491, 1

\bibitem[{{Jencson} {et~al}\mbox{.}(2019){Jencson}, {de}, {Anand}, {Kasliwal},
  {Andreoni}, {Ahumada}, \& {Perley}}]{GCN:24233}
{Jencson} J., {de} K., {Anand} S., {Kasliwal} M.~M., {Andreoni} I., {Ahumada}
  T., {Perley} D.~A., 2019, GRB Coordinates Network, 24233, 1

\bibitem[{{Jones} {et~al}\mbox{.}(2009){Jones}, {Read}, {Saunders}, {Colless},
  {Jarrett}, {Parker}, {Fairall}, {Mauch}, {Sadler}, {Watson}, {Burton},
  {Campbell}, {Cass}, {Croom}, {Dawe}, {Fiegert}, {Frankcombe}, {Hartley},
  {Huchra}, {James}, {Kirby}, {Lahav}, {Lucey}, {Mamon}, {Moore}, {Peterson},
  {Prior}, {Proust}, {Russell}, {Safouris}, {Wakamatsu}, {Westra}, \&
  {Williams}}]{jon09}
{Jones} D.~H. {et~al.}, 2009, \mnras, 399, 683

\bibitem[{{Jonker} {et~al}\mbox{.}(2019){Jonker}, {Mata-Sanchez}, {Fraser},
  {Gil}, {Maguire}, {Levan}, {Padilla Torres}, {Steeghs}, {Smartt}, {Castro},
  \& {Valladares}}]{GCN:24221}
{Jonker} P. {et~al.}, 2019, GRB Coordinates Network, 24221, 1

\bibitem[{{Kamei} {et~al}\mbox{.}(2019){Kamei}, {Abe}, {Tristram}, {Murata},
  {Onozato}, {Utsumi}, \& {J-GEM Collaboration}}]{GCN:25941}
{Kamei} Y., {Abe} F., {Tristram} P.~J., {Murata} K.~L., {Onozato} H., {Utsumi}
  Y., {J-GEM Collaboration}, 2019, GRB Coordinates Network, 25941, 1

\bibitem[{{Kann} {et~al}\mbox{.}(2019){Kann}, {Thoene}, {Stachie}, {Zhang},
  {Vidadi}, {Blazek}, {Bensch}, {Izzo}, {de Ugarte Postigo}, {Antier}, {Basa},
  {Boer}, {Corre}, {Coughlin}, {Coward}, {Ducoin}, {Gendre}, {Hello}, {Klotz},
  {Lachaud}, {Leroy}, {Turpin}, \& {Wang}}]{GCN:24459}
{Kann} D.~A. {et~al.}, 2019, GRB Coordinates Network, 24459, 1

\bibitem[{{Karambelkar} {et~al}\mbox{.}(2019){Karambelkar}, {De}, {Van
  Roestel}, \& {Kasliwal}}]{GCN:25921}
{Karambelkar} V., {De} K., {Van Roestel} J., {Kasliwal} M.~M., 2019, GRB
  Coordinates Network, 25921, 1

\bibitem[{{Kasliwal} {et~al}\mbox{.}(2020){Kasliwal}, {Anand}, {Ahumada},
  {Stein}, {Sagues Carracedo}, {Andreoni}, {Coughlin}, {Singer}, {Kool}, {De},
  {Kumar}, {AlMualla}, {Yao}, {Bulla}, {Dobie}, {Reusch}, {Perley}, {Cenko},
  {Bhalerao}, {Kaplan}, {Sollerman}, {Goobar}, {Copperwheat}, {Bellm},
  {Anupama}, {Corsi}, {Nissanke}, {Agudo}, {Bagdasaryan}, {Barway}, {Belicki},
  {Bloom}, {Bolin}, {Buckley}, {Burdge}, {Burruss}, {Caballero-Garc{\i}a},
  {Cannella}, {Castro-Tirado}, {Cook}, {Cooke}, {Cunningham}, {Dahiwale},
  {Deshmukh}, {Dichiara}, {Duev}, {Dutta}, {Feeney}, {Franckowiak},
  {Frederick}, {Fremling}, {Gal-Yam}, {Gatkine}, {Ghosh}, {Goldstein},
  {Golkhou}, {Graham}, {Graham}, {Hankins}, {Helou}, {Hu}, {Ip}, {Jaodand},
  {Karambelkar}, {Kong}, {Kowalski}, {Khandagale}, {Kulkarni}, {Kumar},
  {Laher}, {Li}, {Mahabal}, {Masci}, {Miller}, {Mogotsi}, {Mohite}, {Mooley},
  {Mroz}, {Newman}, {Ngeow}, {Oates}, {Patil}, {Pandey}, {Pavana}, {Pian},
  {Riddle}, {Sanchez-Ram{\i}rez}, {Sharma}, {Singh}, {Smith}, {Soumagnac},
  {Taggart}, {Tan}, {Tzanidakis}, {Troja}, {Valeev}, {Walters}, {Waratkar},
  {Webb}, {Yu}, {Zhang}, {Zhou}, \& {Zolkower}}]{kas20}
{Kasliwal} M.~M. {et~al.}, 2020, arXiv e-prints, arXiv:2006.11306

\bibitem[{{Kasliwal} {et~al}\mbox{.}(2019{\natexlab{a}}){Kasliwal}, {Coughlin},
  {Bellm}, {Singer}, {de}, {Andreoni}, {Duev}, {Anand }, {Ahumada}, {Cenko},
  {Goldstein}, {Ho}, {Perley}, {Bhalerao}, {Kumar}, {Sharma}, {Goobar},
  {Kaplan}, {Sollerman}, {Bloom}, {Bulla}, {Kawai}, {Yatsu}, {Murata},
  {Hanayama}, {Horiuchi}, {Anupama}, {Rigault}, {Barbarino}, {Biswas}, {Cook},
  \& {Helou}}]{GCN:24191}
---, 2019{\natexlab{a}}, GRB Coordinates Network, 24191, 1

\bibitem[{{Kasliwal} {et~al}\mbox{.}(2019{\natexlab{b}}){Kasliwal}, {Singer},
  {Bellm}, {Coughlin}, {Perley}, {Sollerman}, {Andreoni}, {Kool}, {Goldstein},
  {Biswas}, {Walters}, {Bhalerao}, {Anupama}, {Anand}, {Ahmuda}, {Cenko},
  {Webb}, {Cooke}, {Taggart}, {Barway}, {Corsi}, {Bulla}, {Kong},
  {Copperwheat}, {Ztf Collaboration}, \& {Growth Collaboration}}]{GCN:25199}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 25199, 1

\bibitem[{{Kasliwal}, {ZTF Collaboration} \& {GROWTH
  Collaboration}(2020){Kasliwal}, {ZTF Collaboration}, \& {GROWTH
  Collaboration}}]{GCN:27051}
{Kasliwal} M.~M., {ZTF Collaboration}, {GROWTH Collaboration}, 2020, GRB
  Coordinates Network, 27051, 1

\bibitem[{{Kong}(2019)}]{GCN:24303}
{Kong} A., 2019, GRB Coordinates Network, 24303, 1

\bibitem[{{Kong} {et~al}\mbox{.}(2019){Kong}, {Tan}, {Yu}, {Ngeow}, \&
  {Ip}}]{GCN:24301}
{Kong} A., {Tan} H.~J., {Yu} P.~C., {Ngeow} C.~C., {Ip} W.~H., 2019, GRB
  Coordinates Network, 24301, 1

\bibitem[{{Kuin} \& {Swift Team}(2019)}]{GCN:24863}
{Kuin} N.~P.~M., {Swift Team}, 2019, GRB Coordinates Network, 24863, 1

\bibitem[{{Law} {et~al}\mbox{.}(2009){Law}, {Kulkarni}, {Dekany}, {Ofek},
  {Quimby}, {Nugent}, {Surace}, {Grillmair}, {Bloom}, {Kasliwal}, {Bildsten},
  {Brown}, {Cenko}, {Ciardi}, {Croner}, {Djorgovski}, {van Eyken},
  {Filippenko}, {Fox}, {Gal-Yam}, {Hale}, {Hamam}, {Helou}, {Henning},
  {Howell}, {Jacobsen}, {Laher}, {Mattingly}, {McKenna}, {Pickles},
  {Poznanski}, {Rahmer}, {Rau}, {Rosing}, {Shara}, {Smith}, {Starr},
  {Sullivan}, {Velur}, {Walters}, \& {Zolkower}}]{law09}
{Law} N.~M. {et~al.}, 2009, \pasp, 121, 1395

\bibitem[{{Li}, {Kong} \& {Growth Relay Of Observatories Watching Transients
  Happen (Growth) Collaboration}(2020){Li}, {Kong}, \& {Growth Relay Of
  Observatories Watching Transients Happen (Growth) Collaboration}}]{GCN:27082}
{Li} K.~L., {Kong} A.~K.~H., {Growth Relay Of Observatories Watching Transients
  Happen (Growth) Collaboration}, 2020, GRB Coordinates Network, 27082, 1

\bibitem[{{Liao} {et~al}\mbox{.}(2019){Liao}, {Qi}, {Guo}, \& {Cao}}]{lia19}
{Liao} S.-L., {Qi} Z.-X., {Guo} S.-F., {Cao} Z.-H., 2019, Research in Astronomy
  and Astrophysics, 19, 029

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{a}})}]{GCN:24098}
{LIGO Scientific Collaboration}, {Virgo Collaboration}, 2019{\natexlab{a}}, GRB
  Coordinates Network, 24098, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{b}})}]{GCN:24168}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 24168, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{c}})}]{GCN:24237}
---, 2019{\natexlab{c}}, GRB Coordinates Network, 24237, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{d}})}]{GCN:25549}
---, 2019{\natexlab{d}}, GRB Coordinates Network, 25549, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{e}})}]{GCN:24442}
---, 2019{\natexlab{e}}, GRB Coordinates Network, 24442, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{f}})}]{GCN:24489}
---, 2019{\natexlab{f}}, GRB Coordinates Network, 24489, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{g}})}]{GCN:25087}
---, 2019{\natexlab{g}}, GRB Coordinates Network, 25087, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{h}})}]{GCN:25187}
---, 2019{\natexlab{h}}, GRB Coordinates Network, 25187, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{i}})}]{GCN:25876}
---, 2019{\natexlab{i}}, GRB Coordinates Network, 25876, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{j}})}]{GCN:26402}
---, 2019{\natexlab{j}}, GRB Coordinates Network, 26402, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{k}})}]{GCN:26454}
---, 2019{\natexlab{k}}, GRB Coordinates Network, 26454, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2019{\natexlab{l}})}]{GCN:26570}
---, 2019{\natexlab{l}}, GRB Coordinates Network, 26570, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2020{\natexlab{a}})}]{GCN:26734}
---, 2020{\natexlab{a}}, GRB Coordinates Network, 26734, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2020{\natexlab{b}})}]{GCN:26759}
---, 2020{\natexlab{b}}, GRB Coordinates Network, 26759, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2020{\natexlab{c}})}]{GCN:27042}
---, 2020{\natexlab{c}}, GRB Coordinates Network, 27042, 1

\bibitem[{{LIGO Scientific Collaboration} \& {Virgo
  Collaboration}(2020{\natexlab{d}})}]{GCN:27184}
---, 2020{\natexlab{d}}, GRB Coordinates Network, 27184, 1

\bibitem[{{Lipunov} {et~al}\mbox{.}(2019{\natexlab{a}}){Lipunov}, {Gorbovskoy},
  {Kornilov}, {Tyurina}, {Balanutsa}, {Kuznetsov}, {Balakin}, {Vladimirov},
  {Vlasenko}, {Gorbunov}, {Zimnukhov}, {Senik}, {Pogrosheva}, {Kuvshinov},
  {Gres}, {Budnev}, {Ershova}, {Tlatov}, {Dormidontov}, {Yurkov}, {Gabovich},
  {Sergienko}, {Podesta}, {Lopez}, {Podesta}, {Francile}, {Levato}, {Rebolo},
  {Serra}, \& {Buckley}}]{GCN:26474}
{Lipunov} V. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network, 26474, 1

\bibitem[{{Lipunov} {et~al}\mbox{.}(2019{\natexlab{b}}){Lipunov}, {Tyurina},
  {Gorbovskoy}, {Kornilov}, {Vlasenko}, {Vladimirov}, {Zimnukhov}, {Kuznetsov},
  {Balanutsa}, {Gorbunov}, {Chasovnikov}, {Grinshpun}, {Balakin},
  {Chasovnikov}, {Podesta}, {Lopez}, {Francile}, {Podesta}, {Levato}, {Rebolo},
  {Serra}, {Lodieu}, {Israelian}, {Suarez-Andres}, {Buckley}, {Gress},
  {Budnev}, {Ershova}, {Yurkov}, {Gabovich}, {Sergienko}, {Kobcev}, {Tlatov},
  {Senik}, {Parhomenko}, \& {Dormidontov}}]{GCN:24326}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 24326, 1

\bibitem[{{Liu} {et~al}\mbox{.}(2016){Liu}, {Merloni}, {Georgakakis}, {Menzel},
  {Buchner}, {Nandra}, {Salvato}, {Shen}, {Brusa}, \& {Streblyanska}}]{lui16}
{Liu} Z. {et~al.}, 2016, \mnras, 459, 1602

\bibitem[{{Mazaeva} {et~al}\mbox{.}(2019{\natexlab{a}}){Mazaeva}, {Pozanenko},
  {Rumyantsev}, {Belkin}, {Volnova}, \& {larger GRB Follow-Up
  Collaboration}}]{GCN:25943}
{Mazaeva} E., {Pozanenko} A., {Rumyantsev} V., {Belkin} S., {Volnova} A.,
  {larger GRB Follow-Up Collaboration}, 2019{\natexlab{a}}, GRB Coordinates
  Network, 25943, 1

\bibitem[{{Mazaeva} {et~al}\mbox{.}(2019{\natexlab{b}}){Mazaeva}, {Rumyantsev},
  {Pozanenko}, {Volnova}, \& {Belkin}}]{GCN:25928}
{Mazaeva} E., {Rumyantsev} V., {Pozanenko} A., {Volnova} A., {Belkin} S.,
  2019{\natexlab{b}}, GRB Coordinates Network, 25928, 1

\bibitem[{{McBrien} {et~al}\mbox{.}(2019){McBrien}, {Smartt}, {Smith}, {Young},
  {Srivastav}, {Clark}, {O'Neill}, {Fulton}, {McLaughlin}, {Chambers}, {Huber},
  {Schultz}, {de Boer}, {Bulger}, {Fairlamb}, {Lin}, {Lowe}, {Magnier},
  {Wainscoat}, {Willman}, {Rest}, {Stubbs}, {Chen}, \& {Pan-Starrs
  Collaboration}}]{GCN:26485}
{McBrien} O. {et~al.}, 2019, GRB Coordinates Network, 26485, 1

\bibitem[{{McMahon} {et~al}\mbox{.}(2013){McMahon}, {Banerji}, {Gonzalez},
  {Koposov}, {Bejar}, {Lodieu}, {Rebolo}, \& {VHS Collaboration}}]{mcm13}
{McMahon} R.~G., {Banerji} M., {Gonzalez} E., {Koposov} S.~E., {Bejar} V.~J.,
  {Lodieu} N., {Rebolo} R., {VHS Collaboration}, 2013, The Messenger, 154, 35

\bibitem[{{Menzel} {et~al}\mbox{.}(2016){Menzel}, {Merloni}, {Georgakakis},
  {Salvato}, {Aubourg}, {Brandt}, {Brusa}, {Buchner}, {Dwelly}, {Nandra},
  {P{\^a}ris}, {Petitjean}, \& {Schwope}}]{men16}
{Menzel} M.~L. {et~al.}, 2016, \mnras, 457, 110

\bibitem[{{Morihana}, {Jian} \& {Nagayama}(2019){Morihana}, {Jian}, \&
  {Nagayama}}]{GCN:24328}
{Morihana} K., {Jian} M., {Nagayama} T., 2019, GRB Coordinates Network, 24328,
  1

\bibitem[{{Morokuma} {et~al}\mbox{.}(2019){Morokuma}, {Ohta}, {Yoshida},
  {Aoki}, {Tanaka}, {Sasada}, {Nakaoka}, {Akitaya}, {Kawabata}, {Itoh}, \&
  {Utsumi}}]{GCN:24230}
{Morokuma} T. {et~al.}, 2019, GRB Coordinates Network, 24230, 1

\bibitem[{{Morokuma}, {Utsumi} \& {J-GEM Collaboration}(2019){Morokuma},
  {Utsumi}, \& {J-GEM Collaboration}}]{GCN:25907}
{Morokuma} T., {Utsumi} Y., {J-GEM Collaboration}, 2019, GRB Coordinates
  Network, 25907, 1

\bibitem[{{M{\"u}ller Bravo} {et~al}\mbox{.}(2019){M{\"u}ller Bravo}, {Chen},
  {Fraser}, {Maguire}, {Wiseman}, {Pursiainen}, {Pignata}, {Arcavi}, {Benetti},
  {Anderson}, {Gromadzki}, {Inserra}, {Kankare}, {Nicholl}, {Yaron}, {Young},
  {Manulis}, {Tonry}, {Denneau}, {Heinze}, {Weiland}, {Flewelling}, {Stalder},
  {Rest}, {Smith}, {Smartt}, {McBrien}, \& {Srivastav}}]{GCN:26494}
{M{\"u}ller Bravo} T. {et~al.}, 2019, GRB Coordinates Network, 26494, 1

\bibitem[{{Murison}(2019)}]{GCN:24348}
{Murison} M.~A., 2019, GRB Coordinates Network, 24348, 1

\bibitem[{{Nakoneczny} {et~al}\mbox{.}(2019){Nakoneczny}, {Bilicki}, {Solarz},
  {Pollo}, {Maddox}, {Spiniello}, {Brescia}, \& {Napolitano}}]{nak19}
{Nakoneczny} S., {Bilicki} M., {Solarz} A., {Pollo} A., {Maddox} N.,
  {Spiniello} C., {Brescia} M., {Napolitano} N.~R., 2019, \aap, 624, A13

\bibitem[{{Nicholl} {et~al}\mbox{.}(2019{\natexlab{a}}){Nicholl}, {Short},
  {Anderson}, {Chen}, {Inserra}, {Yaron}, {Young}, {Smartt}, {Angus},
  {Pursiainen}, {Wiseman}, {Taubenberger}, \& {Gromadzki}}]{GCN:24211}
{Nicholl} M. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network, 24211, 1

\bibitem[{{Nicholl} {et~al}\mbox{.}(2019{\natexlab{b}}){Nicholl}, {Short},
  {Smartt}, {Smith}, {Chambers}, {Huber}, {Anderson}, {Chen}, {Inserra},
  {Yaron}, {Young}, {Angus}, {Pursiainen}, {Wiseman}, {Taubenberger}, \&
  {Gromadzki}}]{GCN:24217}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 24217, 1

\bibitem[{{Oates} {et~al}\mbox{.}(2019{\natexlab{a}}){Oates}, {}, {}, {}, {},
  {}, {}, {}, {}, \& {}}]{GCN:26501}
{Oates} S.~R. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network, 26501, 1

\bibitem[{{Oates} {et~al}\mbox{.}(2019{\natexlab{b}}){Oates}, {Breeveld},
  {Kuin}, {Marshall}, {Brown}, {Gronwall}, {Page}, {De Pasquale}, {Siegel},
  {D'Ai}, {D'Avanzo}, {Barthelmy}, {Beardmore}, {Burrows}, {Campana}, {Cenko},
  {Cusumano}, {D'Elia}, {Evans}, {Giommi}, {Hartmann}, {Kennea}, {Klingler},
  {Krimm}, {Lien}, {Malesani}, {Meland ri}, {Nousek}, {O'Brien}, {Osborne},
  {Pagani}, {Page}, {Palmer}, {Perri}, {Racusin}, {Sakamoto}, {Sbarufatti},
  {Tagliaferri}, {Tohuvavohu}, {Troja}, \& {Swift Team}}]{GCN:25901}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 25901, 1

\bibitem[{{Oates} {et~al}\mbox{.}(2019{\natexlab{c}}){Oates}, {Kuin},
  {Breeveld}, {Marshall}, {Brown}, {Gronwall}, {Page}, {De Pasquale}, {Siegel},
  {D'Ai}, {D'Avanzo}, {Barthelmy}, {Beardmore}, {Burrows}, {Campana}, {Cenko},
  {Cusumano}, {D'Elia}, {Evans}, {Giommi}, {Hartmann}, {Kennea}, {Klingler},
  {Krimm}, {Lien}, {Malesani}, {Meland ri}, {Nousek}, {O'Brien}, {Osborne},
  {Pagani}, {Page}, {Palmer}, {Perri}, {Racusin}, {Sakamoto}, {Sbarufatti},
  {Tagliaferri}, {Tohuvavohu}, {Troja}, \& {Swift Team}}]{GCN:25939}
---, 2019{\natexlab{c}}, GRB Coordinates Network, 25939, 1

\bibitem[{{Oates} {et~al}\mbox{.}(2019{\natexlab{d}}){Oates}, {Kuin},
  {Breeveld}, {Tohuvavohu}, {Kennea}, {Marshall}, {Brown}, {Gronwall}, {Page},
  {De Pasquale}, {Siegel}, {D'Ai}, {D'Avanzo}, {Barthelmy}, {Beardmore},
  {Burrows}, {Campana}, {Cenko}, {Cusumano}, {D'Elia}, {Evans}, {Giommi},
  {Hartmann}, {Klingler}, {Krimm}, {Lien}, {Malesani}, {Melandri}, {Nousek},
  {O'Brien}, {Osborne}, {Pagani}, {Page}, {Palmer}, {Perri}, {Racusin},
  {Sakamoto}, {Sbarufatti}, {Tagliaferri}, {Troja}, \& {Swift
  Team}}]{GCN:25984}
---, 2019{\natexlab{d}}, GRB Coordinates Network, 25984, 1

\bibitem[{{Oates} {et~al}\mbox{.}(2019{\natexlab{e}}){Oates}, {Page}, {De
  Pasquale}, {Breeveld}, {Kuin}, {Marshall}, {Brown}, {Gronwall}, {Page},
  {Siegel}, {D'Ai}, {D'Avanzo}, {Barthelmy}, {Beardmore}, {Burrows}, {Campana},
  {Cenko}, {Cusumano}, {D'Elia}, {Evans}, {Giommi}, {Hartmann}, {Kennea},
  {Krimm}, {Lien}, {Malesani}, {Melandri}, {Nousek}, {O'Brien}, {Osborne},
  {Pagani}, {Palmer}, {Perri}, {Racusin}, {Sakamoto}, {Sbarufatti},
  {Tagliaferri}, {Tohuvavohu}, {Troja}, \& {Swift Team}}]{GCN:26471}
---, 2019{\natexlab{e}}, GRB Coordinates Network, 26471, 1

\bibitem[{{Ofek} \& {Frail}(2011)}]{ofe11}
{Ofek} E.~O., {Frail} D.~A., 2011, \apj, 737, 45

\bibitem[{{Ohgami} {et~al}\mbox{.}(2021){Ohgami}, {Tominaga}, {Utsumi},
  {Niino}, {Tanaka}, {Banerjee}, {Hamasaki}, {Yoshida}, {Terai}, {Takagi},
  {Morokuma}, {Sasada}, {Akitaya}, {Yasuda}, {Yanagisawa}, \& {Ohsawa}}]{ohg21}
{Ohgami} T. {et~al.}, 2021, {Publ. Astron. Soc. Japan}, 73, 350

\bibitem[{{Palmese} {et~al}\mbox{.}(2019){Palmese}, {Soares-Santos},
  {Santana-Silva}, {Drlica-Wagner}, {Herner}, \& {Morgan}}]{GCN:24312}
{Palmese} A., {Soares-Santos} M., {Santana-Silva} L., {Drlica-Wagner} A.,
  {Herner} K., {Morgan} R., 2019, GRB Coordinates Network, 24312, 1

\bibitem[{{P{\^a}ris} {et~al}\mbox{.}(2018){P{\^a}ris}, {Petitjean}, {Aubourg},
  {Myers}, {Streblyanska}, {Lyke}, {Anderson}, {Armengaud}, {Bautista},
  {Blanton}, {Blomqvist}, {Brinkmann}, {Brownstein}, {Brand t}, {Burtin},
  {Dawson}, {de la Torre}, {Georgakakis}, {Gil-Mar{\'\i}n}, {Green}, {Hall},
  {Kneib}, {LaMassa}, {Le Goff}, {MacLeod}, {Mariappan}, {McGreer}, {Merloni},
  {Noterdaeme}, {Palanque-Delabrouille}, {Percival}, {Ross}, {Rossi},
  {Schneider}, {Seo}, {Tojeiro}, {Weaver}, {Weijmans}, {Y{\`e}che}, {Zarrouk},
  \& {Zhao}}]{par18}
{P{\^a}ris} I. {et~al.}, 2018, {Astron. Astrophys.}, 613, A51

\bibitem[{{Pasham} {et~al}\mbox{.}(2019){Pasham}, {Gendreau}, {Arzoumanian},
  {Eikenberry}, \& {Ho}}]{GCN:24592}
{Pasham} D., {Gendreau} K., {Arzoumanian} Z., {Eikenberry} S., {Ho} W.~C.~G.,
  2019, GRB Coordinates Network, 24592, 1

\bibitem[{{Paturel} {et~al}\mbox{.}(1989){Paturel}, {Fouque}, {Bottinelli}, \&
  {Gouguenheim}}]{pat89}
{Paturel} G., {Fouque} P., {Bottinelli} L., {Gouguenheim} L., 1989, {Astr.
  Astrophys. Suppl.}, 80, 299

\bibitem[{{Pavana} {et~al}\mbox{.}(2019){Pavana}, {Anupama}, {Kiran}, \&
  {Bhalerao}}]{GCN:24200}
{Pavana} M., {Anupama} G.~C., {Kiran} B.~S., {Bhalerao} V., 2019, GRB
  Coordinates Network, 24200, 1

\bibitem[{{Perley}, {Copperwheat} \& {Taggart}(2019){Perley}, {Copperwheat}, \&
  {Taggart}}]{GCN:24204}
{Perley} D.~A., {Copperwheat} C.~M., {Taggart} K.~L., 2019, GRB Coordinates
  Network, 24204, 1

\bibitem[{{Perley} {et~al}\mbox{.}(2019){Perley}, {Goobar}, {Kasliwal},
  {Coughlin}, {Miller}, {Ahumada}, {Jencson}, {Kumar}, {Kaplan}, {Anand},
  {Singer}, {Andreoni}, {Bhalerao}, {Goldstein}, {Duev}, {Cenko}, {Bellm},
  {de}, {Biswas}, {de}, \& {Bloom}}]{GCN:24331}
{Perley} D.~A. {et~al.}, 2019, GRB Coordinates Network, 24331, 1

\bibitem[{{Pogrosheva} {et~al}\mbox{.}(2020){Pogrosheva}, {Lipunov}, {Rebolo},
  {Serra}, {Gorbovskoy}, {Buckley}, {Gress}, {Kornilov}, {Tiurina},
  {Balanutsa}, {Gorbunov}, {Minkina}, {Kuznetsov}, {Vladimirov}, {Vlasenko},
  {Zimnukhov}, {Cheryasov}, {Senik}, {Chasovnikov}, {Zhirkov}, {Shumkov},
  {Pogrosheva}, {Chasovnikov}, {Balakin}, {Podesta}, {Lopez}, {Podesta},
  {Francile}, {Levato}, {Budnev}, {Ershova}, {Tlatov}, {Dormidontov}, {Yurkov},
  {Gabovich}, {Sergienko}, \& {Kobtsev}}]{ATel:13383}
{Pogrosheva} T. {et~al.}, 2020, The Astronomer's Telegram, 13383, 1

\bibitem[{{Reusch} {et~al}\mbox{.}(2020){Reusch}, {Stein}, {Perley}, {Anand },
  {Zwicky Transient Facility (ZTF) Collaboration}, \&
  Collaboration}]{GCN:27068}
{Reusch} S., {Stein} R., {Perley} D., {Anand } S., {Zwicky Transient Facility
  (ZTF) Collaboration}, Collaboration G. R. O. O. W. T. H.~G., 2020, GRB
  Coordinates Network, 27068, 1

\bibitem[{{Rhodes} {et~al}\mbox{.}(2019){Rhodes}, {Fender}, {Williams},
  {Bright}, {Mooley}, {Horesh}, {Green}, \& {Titterington}}]{GCN:24551}
{Rhodes} L., {Fender} R., {Williams} D., {Bright} J., {Mooley} K., {Horesh} A.,
  {Green} D., {Titterington} D., 2019, GRB Coordinates Network, 24551, 1

\bibitem[{{Richards} {et~al}\mbox{.}(2009){Richards}, {Myers}, {Gray},
  {Riegel}, {Nichol}, {Brunner}, {Szalay}, {Schneider}, \& {Anderson}}]{ric09}
{Richards} G.~T. {et~al.}, 2009, \apjs, 180, 67

\bibitem[{{Richards} {et~al}\mbox{.}(2015){Richards}, {Myers}, {Peters},
  {Krawczyk}, {Chase}, {Ross}, {Fan}, {Jiang}, {Lacy}, {McGreer}, {Trump}, \&
  {Riegel}}]{ric15}
---, 2015, \apjs, 219, 39

\bibitem[{{Rosen} {et~al}\mbox{.}(2016){Rosen}, {Webb}, {Watson}, {Ballet},
  {Barret}, {Braito}, {Carrera}, {Ceballos}, {Coriat}, {Della Ceca},
  {Denkinson}, {Esquej}, {Farrell}, {Freyberg}, {Gris{\'e}}, {Guillout},
  {Heil}, {Koliopanos}, {Law-Green}, {Lamer}, {Lin}, {Martino}, {Michel},
  {Motch}, {Nebot Gomez-Moran}, {Page}, {Page}, {Page}, {Pakull}, {Pye},
  {Read}, {Rodriguez}, {Sakano}, {Saxton}, {Schwope}, {Scott}, {Sturm},
  {Traulsen}, {Yershov}, \& {Zolotukhin}}]{ros16}
{Rosen} S.~R. {et~al.}, 2016, \aap, 590, A1

\bibitem[{{Schlafly}, {Meisner} \& {Green}(2019){Schlafly}, {Meisner}, \&
  {Green}}]{sch19}
{Schlafly} E.~F., {Meisner} A.~M., {Green} G.~M., 2019, \apjs, 240, 30

\bibitem[{{Shappee} {et~al}\mbox{.}(2019){Shappee}, {Kochanek}, {Stanek},
  {Holmbo}, {Franckowiak}, {Holoien}, {Prieto}, {Dong}, {Thompson}, \&
  {Beacom}}]{GCN:24313}
{Shappee} B.~J. {et~al.}, 2019, GRB Coordinates Network, 24313, 1

\bibitem[{{Skrutskie} {et~al}\mbox{.}(2006){Skrutskie}, {Cutri}, {Stiening},
  {Weinberg}, {Schneider}, {Carpenter}, {Beichman}, {Capps}, {Chester},
  {Elias}, {Huchra}, {Liebert}, {Lonsdale}, {Monet}, {Price}, {Seitzer},
  {Jarrett}, {Kirkpatrick}, {Gizis}, {Howard}, {Evans}, {Fowler}, {Fullmer},
  {Hurt}, {Light}, {Kopan}, {Marsh}, {McCallon}, {Tam}, {Van Dyk}, \&
  {Wheelock}}]{skr06}
{Skrutskie} M.~F. {et~al.}, 2006, {Astron. J.}, 131, 1163

\bibitem[{{Smartt} {et~al}\mbox{.}(2019{\natexlab{a}}){Smartt}, {Smith},
  {Huber}, {Chambers}, {Young}, {Srivastav}, {McBrien}, {Gilland ers},
  {O'Neil}, {Clark}, {Sim}, {de Boer}, {Bulger}, {Fairlamb}, {Lin}, {Lowe},
  {Schultz}, {Wainscoat}, {Willman}, {Rest}, \& {Stubbs}}]{GCN:25204}
{Smartt} S.~J. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network, 25204, 1

\bibitem[{{Smartt} {et~al}\mbox{.}(2019{\natexlab{b}}){Smartt}, {Smith},
  {Srivastav}, {Chen}, {Young}, {Fulton}, {Denneau}, {Flewelling}, {Heinze},
  {Tonry}, {Weiland}, {Rest}, {Stalder}, {Stubbs}, {McBrien}, {Dobson},
  {Gillanders}, {O'Neil}, {Clark}, \& {Sim}}]{GCN:25923}
---, 2019{\natexlab{b}}, GRB Coordinates Network, 25923, 1

\bibitem[{{Smartt} {et~al}\mbox{.}(2019{\natexlab{c}}){Smartt}, {Srivastav},
  {Smith}, {Chen}, {Young}, {Fulton}, {Denneau}, {Flewelling}, {Heinze},
  {Tonry}, {Weiland}, {Rest}, {Stalder}, {Stubbs}, {McBrien}, {Dobson},
  {Gillanders}, {O'Neil}, {Clark}, \& {Sim}}]{GCN:25922}
---, 2019{\natexlab{c}}, GRB Coordinates Network, 25922, 1

\bibitem[{{Smith} {et~al}\mbox{.}(2019){Smith}, {Young}, {McBrien}, {Gilland
  ers}, {Srivastav}, {Smartt}, {O'Neil}, {Clark}, {Sim}, {Chambers}, {Huber},
  {Magnier}, {Schultz}, {Denneau}, {Flewelling}, {Heinze}, {Tonry}, {Weiland},
  {Rest}, {Stalder}, \& {Stubbs}}]{GCN:24210}
{Smith} K.~W. {et~al.}, 2019, GRB Coordinates Network, 24210, 1

\bibitem[{{Srivastav} \& {Smartt}(2019)}]{GCN:26493}
{Srivastav} S., {Smartt} S.~J., 2019, GRB Coordinates Network, 26493, 1

\bibitem[{{Stein} {et~al}\mbox{.}(2019{\natexlab{a}}){Stein}, {Kasliwal},
  {Kool}, {Bellm}, {Andreoni}, {Ahumada}, {Coughlin}, {Anand}, {Singer},
  {Cenko}, {Kong}, {Deshmukh}, {Khand agale}, {Waratkar}, {Bhalerao},
  {Anupama}, {Ztf Collaboration}, \& {Growth Collaboration}}]{GCN:25899}
{Stein} R. {et~al.}, 2019{\natexlab{a}}, GRB Coordinates Network, 25899, 1

\bibitem[{{Stein} {et~al}\mbox{.}(2019{\natexlab{b}}){Stein}, {Reusch},
  {Perley}, {Andreoni}, {Coughlin}, {Zwicky Transient Facility Collaboration},
  \& {Global Relay of Transients Watching Observatories Happen
  Collaboration}}]{GCN:26437}
{Stein} R., {Reusch} S., {Perley} D., {Andreoni} I., {Coughlin} M., {Zwicky
  Transient Facility Collaboration}, {Global Relay of Transients Watching
  Observatories Happen Collaboration}, 2019{\natexlab{b}}, GRB Coordinates
  Network, 26437, 1

\bibitem[{{Stewart} {et~al}\mbox{.}(2019){Stewart}, {Dobie}, {Murphy}, {Lenc},
  {Wang}, {Kaplan}, {Hotan}, {Moss}, {Ozgrav Collaboration}, {Jagwar
  Collaboration}, \& {Growth Collaboration}}]{GCN:25487}
{Stewart} A. {et~al.}, 2019, GRB Coordinates Network, 25487, 1

\bibitem[{{Stringer} {et~al}\mbox{.}(2019){Stringer}, {Long}, {Macri},
  {Marshall}, {Drlica-Wagner}, {Mart{\'\i}nez-V{\'a}zquez}, {Vivas}, {Bechtol},
  {Morganson}, {Carrasco Kind}, {Pace}, {Walker}, {Nielsen}, {Li}, {Rykoff},
  {Burke}, {Carnero Rosell}, {Neilsen}, {Ferguson}, {Cantu}, {Myron},
  {Strigari}, {Farahi}, {Paz-Chinch{\'o}n}, {Tucker}, {Lin}, {Hatt}, {Maner},
  {Plybon}, {Riley}, {Nadler}, {Abbott}, {Allam}, {Annis}, {Bertin}, {Brooks},
  {Buckley-Geer}, {Carretero}, {Cunha}, {D'Andrea}, {da Costa}, {De Vicente},
  {Desai}, {Doel}, {Eifler}, {Flaugher}, {Frieman}, {Garc{\'\i}a-Bellido},
  {Gaztanaga}, {Gruen}, {Gschwend}, {Gutierrez}, {Hartley}, {Hollowood},
  {Hoyle}, {James}, {Kuehn}, {Kuropatkin}, {Melchior}, {Miquel}, {Ogando},
  {Plazas}, {Sanchez}, {Santiago}, {Scarpine}, {Schubnell}, {Serrano},
  {Sevilla-Noarbe}, {Smith}, {Smith}, {Soares-Santos}, {Sobreira}, {Suchyta},
  {Swanson}, {Tarle}, {Thomas}, {Vikram}, {Yanny}, \& {DES
  Collaboration}}]{str19}
{Stringer} K.~M. {et~al.}, 2019, {Astron. J.}, 158, 16

\bibitem[{{Suchkov}, {Hanisch} \& {Margon}(2005){Suchkov}, {Hanisch}, \&
  {Margon}}]{suc05}
{Suchkov} A.~A., {Hanisch} R.~J., {Margon} B., 2005, {Astron. J.}, 130, 2439

\bibitem[{{Tan} {et~al}\mbox{.}(2019){Tan}, {Kong}, {Ngeow}, {Ip}, \& {Growth
  Collaboration}}]{GCN:25916}
{Tan} H.-J., {Kong} A., {Ngeow} C.-C., {Ip} W.-H., {Growth Collaboration},
  2019, GRB Coordinates Network, 25916, 1

\bibitem[{{Tanvir} {et~al}\mbox{.}(2019){Tanvir}, {Gonzalez-Fernandez},
  {Levan}, {Malesani}, \& {Evans}}]{GCN:24334}
{Tanvir} N.~R., {Gonzalez-Fernandez} C., {Levan} A.~J., {Malesani} D.~B.,
  {Evans} P.~A., 2019, GRB Coordinates Network, 24334, 1

\bibitem[{{The LIGO Scientific Collaboration} {et~al}\mbox{.}(2020){The LIGO
  Scientific Collaboration}, {the Virgo Collaboration}, {Abbott}, {Abbott},
  {Abraham}, {Acernese}, {Ackley}, {Adams}, {Adhikari}, {Adya}, {Affeldt},
  {Agathos}, {Agatsuma}, {Aggarwal}, {Aguiar}, {Aich}, {Aiello}, {Ain},
  {Ajith}, {Akcay}, {Allen}, {Allocca}, {Altin}, {Amato}, {Anand}, {Ananyeva},
  {Anderson}, {Anderson}, {Angelova}, {Ansoldi}, {Antier}, {Appert}, {Arai},
  {Araya}, {Areeda}, {Ar{\`e}ne}, {Arnaud}, {Aronson}, {Arun}, {Asali},
  {Ascenzi}, {Ashton}, {Aston}, {Astone}, {Aubin}, {Aufmuth}, {AultONeal},
  {Austin}, {Avendano}, {Babak}, {Bacon}, {Badaracco}, {Bader}, {Bae}, {Baer},
  {Baird}, {Baldaccini}, {Ballardin}, {Ballmer}, {Bals}, {Balsamo}, {Baltus},
  {Banagiri}, {Bankar}, {Bankar}, {Barayoga}, {Barbieri}, {Barish}, {Barker},
  {Barkett}, {Barneo}, {Barone}, {Barr}, {Barsotti}, {Barsuglia}, {Barta},
  {Bartlett}, {Bartos}, {Bassiri}, {Basti}, {Bawaj}, {Bayley}, {Bazzan},
  {B{\'e}csy}, {Bejger}, {Belahcene}, {Bell}, {Beniwal}, {Benjamin}, {Benkel},
  {Bentley}, {Bergamin}, {Berger}, {Bergmann}, {Bernuzzi}, {Berry},
  {Bersanetti}, {Bertolini}, {Betzwieser}, {Bhand are}, {Bhandari}, {Bidler},
  {Biggs}, {Bilenko}, {Billingsley}, {Birney}, {Birnholtz}, {Biscans},
  {Bischi}, {Biscoveanu}, {Bisht}, {Bissenbayeva}, {Bitossi}, {Bizouard},
  {Blackburn}, {Blackman}, {Blair}, {Blair}, {Blair}, {Bobba}, {Bode}, {Boer},
  {Boetzel}, {Bogaert}, {Bondu}, {Bonilla}, {Bonnand}, {Booker}, {Boom},
  {Bork}, {Boschi}, {Bose}, {Bossilkov}, {Bosveld}, {Bouffanais}, {Bozzi},
  {Bradaschia}, {Brady}, {Bramley}, {Branchesi}, {Brau}, {Breschi}, {Briant},
  {Briggs}, {Brighenti}, {Brillet}, {Brinkmann}, {Brito}, {Brockill}, {Brooks},
  {Brooks}, {Brown}, {Brunett}, {Bruno}, {Bruntz}, {Buikema}, {Bulik},
  {Bulten}, {Buonanno}, {Buskulic}, {Byer}, {Cabero}, {Cadonati}, {Cagnoli},
  {Cahillane}, {Calder{\'o}n Bustillo}, {Callaghan}, {Callister}, {Calloni},
  {Camp}, {Canepa}, {Cannon}, {Cao}, {Cao}, {Carapella}, {Carbognani},
  {Caride}, {Carney}, {Carullo}, {Casanueva Diaz}, {Casentini},
  {Casta{\~n}eda}, {Caudill}, {Cavagli{\`a}}, {Cavalier}, {Cavalieri}, {Cella},
  {Cerd{\'a}-Dur{\'a}n}, {Cesarini}, {Chaibi}, {Chakravarti}, {Chan}, {Chan},
  {Chao}, {Charlton}, {Chase}, {Chassand e-Mottin}, {Chatterjee}, {Chaturvedi},
  {Chatziioannou}, {Chen}, {Chen}, {Chen}, {Cheng}, {Cheong}, {Chia},
  {Chiadini}, {Chierici}, {Chincarini}, {Chiummo}, {Cho}, {Cho}, {Cho},
  {Christensen}, {Chu}, {Chua}, {Chung}, {Chung}, {Ciani}, {Ciecielag},
  {Cie\{{\'s}\}lar}, {Ciobanu}, {Ciolfi}, {Cipriano}, {Cirone}, {Clara},
  {Clark}, {Clearwater}, {Clesse}, {Cleva}, {Coccia}, {Cohadon}, {Cohen},
  {Colleoni}, {Collette}, {Collins}, {Colpi}, {Constancio}, {Conti}, {Cooper},
  , \& {et al}}]{abb20}
{The LIGO Scientific Collaboration} {et~al.}, 2020, arXiv e-prints,
  arXiv:2004.08342

\bibitem[{{Tohuvavohu} {et~al}\mbox{.}(2019{\natexlab{a}}){Tohuvavohu},
  {Evans}, {Siegel}, {Marshall}, {Cenko}, {Kennea}, \& {It}}]{GCN:24305}
{Tohuvavohu} A., {Evans} P., {Siegel} M., {Marshall} F., {Cenko} B., {Kennea}
  J., {It} M., 2019{\natexlab{a}}, GRB Coordinates Network, 24305, 1

\bibitem[{{Tohuvavohu} {et~al}\mbox{.}(2019{\natexlab{b}}){Tohuvavohu}, {Kuin},
  {Oates}, {Breeveld}, {Marshall}, {Brown}, {Gronwall}, {Page}, {De Pasquale},
  {Siegel}, {D'Ai}, {D'Avanzo}, {Barthelmy}, {Beardmore}, {Burrows}, {Campana},
  {Cenko}, {Cusumano}, {D'Elia}, {Evans}, {Giommi}, {Hartmann}, {Kennea},
  {Klingler}, {Krimm}, {Lien}, {Malesani}, {Melandri}, {Nousek}, {O'Brien},
  {Osborne}, {Pagani}, {Page}, {Palmer}, {Perri}, {Racusin}, {Sakamoto},
  {Sbarufatti}, {Tagliaferri}, {Troja}, \& {Swift Team}}]{GCN:25964}
{Tohuvavohu} A. {et~al.}, 2019{\natexlab{b}}, GRB Coordinates Network, 25964, 1

\bibitem[{{Troja} {et~al}\mbox{.}(2019){Troja}, {Watson}, {Becerra}, {Butler},
  {Gonzalez}, {Kutyrev}, {Lee}, {Pereyra}, \& {Wolfram}}]{GCN:24335}
{Troja} E. {et~al.}, 2019, GRB Coordinates Network, 24335, 1

\bibitem[{{Valeev}, {Castro-Rodriguez} \& {a larger
  collaboration}(2019){Valeev}, {Castro-Rodriguez}, \& {a larger
  collaboration}}]{GCN:26591}
{Valeev} A.~F., {Castro-Rodriguez} N., {a larger collaboration}, 2019, GRB
  Coordinates Network, 26591, 1

\bibitem[{{Valenti} {et~al}\mbox{.}(2016){Valenti}, {Howell}, {Stritzinger},
  {Graham}, {Hosseinzadeh}, {Arcavi}, {Bildsten}, {Jerkstrand}, {McCully},
  {Pastorello}, {Piro}, {Sand}, {Smartt}, {Terreran}, {Baltay}, {Benetti},
  {Brown}, {Filippenko}, {Fraser}, {Rabinowitz}, {Sullivan}, \& {Yuan}}]{val16}
{Valenti} S. {et~al.}, 2016, \mnras, 459, 3939

\bibitem[{{Vallely}(2019)}]{GCN:26508}
{Vallely} P., 2019, GRB Coordinates Network, 26508, 1

\bibitem[{{Vasconcellos} {et~al}\mbox{.}(2011){Vasconcellos}, {de Carvalho},
  {Gal}, {LaBarbera}, {Capelato}, {Frago Campos Velho}, {Trevisan}, \&
  {Ruiz}}]{vas11}
{Vasconcellos} E.~C., {de Carvalho} R.~R., {Gal} R.~R., {LaBarbera} F.~L.,
  {Capelato} H.~V., {Frago Campos Velho} H., {Trevisan} M., {Ruiz} R.~S.~R.,
  2011, {Astron. J.}, 141, 189

\bibitem[{{Vogl} {et~al}\mbox{.}(2019){Vogl}, {Floers}, {Taubenberger},
  {Hillebrand t}, \& {Suyu}}]{GCN:26504}
{Vogl} C., {Floers} A., {Taubenberger} S., {Hillebrand t} W., {Suyu} S., 2019,
  GRB Coordinates Network, 26504, 1

\bibitem[{{Waratkar} {et~al}\mbox{.}(2019){Waratkar}, {Kumar}, {Bhalerao},
  {Stanzin}, \& {Anupama}}]{GCN:24304}
{Waratkar} G., {Kumar} H., {Bhalerao} V., {Stanzin} J., {Anupama} G.~C., 2019,
  GRB Coordinates Network, 24304, 1

\bibitem[{{Watson}, {Henden} \& {Price}(2006){Watson}, {Henden}, \&
  {Price}}]{wat06}
{Watson} C.~L., {Henden} A.~A., {Price} A., 2006, Society for Astronomical
  Sciences Annual Symposium, 25, 47

\bibitem[{{Webb} {et~al}\mbox{.}(2020){Webb}, {Coriat}, {Traulsen}, {Ballet},
  {Motch}, {Carrera}, {Koliopanos}, {Authier}, {de la Calle}, {Ceballos},
  {Colomo}, {Chuard}, {Freyberg}, {Garcia}, {Kolehmainen}, {Lamer}, {Lin},
  {Maggi}, {Michel}, {Page}, {Page}, {Perea-Calderon}, {Pineau}, {Rodriguez},
  {Rosen}, {Santos Lleo}, {Saxton}, {Schwope}, {Tom{\'a}s}, {Watson}, \&
  {Zakardjian}}]{web20}
{Webb} N.~A. {et~al.}, 2020, \aap, 641, A136

\bibitem[{{Weinstein} {et~al}\mbox{.}(2004){Weinstein}, {Richards},
  {Schneider}, {Younger}, {Strauss}, {Hall}, {Budav{\'a}ri}, {Gunn}, {York}, \&
  {Brinkmann}}]{wei04}
{Weinstein} M.~A. {et~al.}, 2004, \apjs, 155, 243

\bibitem[{{Wiersema} {et~al}\mbox{.}(2019){Wiersema}, {Levan}, {Fraser},
  {Steeghs}, {Jonker}, {Malesani}, \& {Tanvir}}]{GCN:24209}
{Wiersema} K., {Levan} A.~J., {Fraser} M., {Steeghs} D.~T.~H., {Jonker} P.,
  {Malesani} D.~B., {Tanvir} N.~R., 2019, GRB Coordinates Network, 24209, 1

\bibitem[{{Wright} {et~al}\mbox{.}(2019){Wright}, {Hildebrandt}, {Kuijken},
  {Erben}, {Blake}, {Buddelmeijer}, {Choi}, {Cross}, {de Jong}, {Edge},
  {Gonzalez-Fernandez}, {Gonz{\'a}lez Solares}, {Grado}, {Heymans}, {Irwin},
  {Kupcu Yoldas}, {Lewis}, {Mann}, {Napolitano}, {Radovich}, {Schneider},
  {Sif{\'o}n}, {Sutherland}, {Sutorius}, \& {Verdoes Kleijn}}]{wri19}
{Wright} A.~H. {et~al.}, 2019, \aap, 632, A34

\bibitem[{{Xu} {et~al}\mbox{.}(2019){Xu}, {Zhu}, {Yu}, {Wang}, {Ge}, {Zhang},
  {Zhou}, {Cui}, {Xu}, {Zhao}, {Li}, {Liu}, {Mao}, \& {Gao}}]{GCN:26450}
{Xu} D. {et~al.}, 2019, GRB Coordinates Network, 26450, 1

\end{thebibliography}


==> anc/Supplementary.bib <==
@string{mnras="{Mon. Not. R. Astr. Soc.}"}
@string{qjras="{Q. Jl. R. Astr. Soc.}"}
@string{trsoc="{Trans. R. Soc.}"}
@string{nat="{Nature}"}
@string{apj="{Astrophys. J.}"}
@string{apjl="{Astrophys. J. {Letters}}"}
@string{apjs="{Astrophys. J. Suppl.}"}
@string{apl="{Astrophys. {Letters}}"}
@string{pasp="{Publs. Astr. Soc. Pacif.}"}
@string{pasa="{Publs. Astr. Soc. Australia}"}
@string{aap="{Astron. Astrophys.}"}
@string{aaps="{Astr. Astrophys. Suppl.}"}
@string{aal="{Astron. Astrophys. {Letters}}"}
@string{aj="{Astron. J.}"}
@string{annrev="{Ann. Rev. Astron. Astrophys.}"}
@string{araa = "Ann. Rev. Astron. Astrophys."}
@string{physrev="{Phys. Rev.}"}
@string{prl="{Phys. Rev. Letters.}"}
@STRING{physrep = "Phys. Rep."}
@string{annaln="{Annaln. Phys.}"}
@string{sci="{Science.}"}
@string{sciAm="{Sci. Am.}"}
@string{sovphys="{Sov. Phys. Doklady}"}
@string{sva="{Soviet Astron.}"}
@string{sval="{Soviet Astron. Lett.}"}
@string{baas="{Bull. AAS. }"}
@string{com ="{Comments Astrophys.}"}
@string{austj ="{Aust. J. Phys.}"}
@string{acta="{Acta Astronomica}"}
@string{actas="{Acta Astron. Sin.}"}
@string{memras="{Mem. R. Astr. Soc.}"}
@string{jaa="{J. Astrophys. Astron.}"}
@string{ivar="{Inf. Bull. Variable Stars}"}
@string{fund="{Fundam. Cosmic Phys.}"}
@string{anny="{Ann. N. Y. Acad. Sci.}"}
@string{astrol="{Astrophys. Lett.}"}
@string{natphys="{Nat. Phys. Sci.}"}
@string{comm="{Comments Astrophys.}"}
@string{asspac="{Astrophys. Space Sci.}"}
@string{amjp="{Am. J. Phys.}"}
@string{baj="{Berliner Astron. Jahrb.}"}
@string{obs="{The Observatory}"}
@string{pmag="{Phil. Mag.}"}
@string{anach="{Astr. Nachrichten}"}
@string{pasj="{Publ. Astron. Soc. Japan}"}
@string{caa="{Chin. Astro. Astrophys.}"}
@string{rpp="{Rep. Prog. Phys.}"}
@string{lick="{Publ. Lick Obs.}"}
@string{afz="{Astrofizika}"}
@string{mitt="{Mitteil. Astron. Gesellschaft}"}
@string{procrsoc="{Proc. R. Soc. Ser. A.}"}
@string{bullow="{Bull. Lowell Obs.}"}
@string{ptrsoc="{Phil. Trans. R. Soc. Lon. A.}"}
@string{radsci="{Radio Science}"}
@string{pieee="{Proc. IEEE}"}
@string{pspie="{Proc. SPIE}"}
@string{physlA="{Phys. Letters A}"}
@string{nar="{New Astonomy Reviews}"}

@Preamble{ " \newcommand{\noop}[1]{} " }

@ARTICLE{GCN:24045,
   author = {{The LIGO Scientific Collaboration and the Virgo Collaboration}.
	},
    title = "{LIGO/Virgo: Announcing the start of Observing Run 3 (O3) and the beginning of the public gravitational-wave alert era}",
  journal = {GRB Coordinates Network},
     year = 2019,
}

@ARTICLE{GCN:24098,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190412m: Identification of a GW binary merger candidate.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24098},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24098....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24168,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190425z: Identification of a GW compact binary merger candidate.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24168},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24168....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24191,
       author = {{Kasliwal}, M.~M. and {Coughlin}, M.~W. and {Bellm}, E.~C. and
         {Singer}, L.~P. and {de}, K. and {Andreoni}, I. and {Duev}, D. and {Anand
        }, S. and {Ahumada}, T. and {Cenko}, S.~B. and {Goldstein}, D. and
         {Ho}, A. and {Perley}, D.~A. and {Bhalerao}, V. and {Kumar}, H. and
         {Sharma}, Y. and {Goobar}, C. and {Kaplan}, D. and {Sollerman}, J. and
         {Bloom}, J.~S. and {Bulla}, M. and {Kawai}, N. and {Yatsu}, Y. and
         {Murata}, K. and {Hanayama}, H. and {Horiuchi}, T. and
         {Anupama}, G.~C. and {Rigault}, M. and {Barbarino}, C. and
         {Biswas}, R. and {Cook}, D. and {Helou}, G.},
        title = "{LIGO/Virgo S190425z: Candidates from the Zwicky Transient Facility.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24191},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24191....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24200,
       author = {{Pavana}, M. and {Anupama}, G.~C. and {Kiran}, B.~S. and {Bhalerao}, V.},
        title = "{LIGO/Virgo S190425z - HCT spectroscopy.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24200},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24200....1P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24204,
       author = {{Perley}, D.~A. and {Copperwheat}, C.~M. and {Taggart}, K.~L.},
        title = "{LIGO/Virgo S190425z: Liverpool Telescope spectroscopy of ZTF19aarykkb.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24204},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24204....1P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24205,
       author = {{Buckley}, D.~A.~H. and {Jha}, S.~W. and {Cooke}, J. and {Mogotsi}, M.},
        title = "{LIGO/Virgo S190425z: SALT spectroscopy of ZTF19aarzaod as a likely type II supernova.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24205},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24205....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24208,
       author = {{Izzo}, L. and {Carini}, R. and {Benetti}, S. and {Piranomonte}, S. and
         {D'Avanzo}, P. and {Melandri}, A. and {Botticella}, M.~T. and
         {D'Elia}, V. and {Testa}, V. and {Greco}, G. and {Yang}, S. and
         {Brocato}, E. and {Harutyunyan}, A. and {Padilla Torres}, C.},
        title = "{LIGO/Virgo S190425z: GRAWITA TNG observations of ZTF19aarzaod.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24208},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24208....1I},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24209,
       author = {{Wiersema}, K. and {Levan}, A.~J. and {Fraser}, M. and
         {Steeghs}, D.~T.~H. and {Jonker}, P. and {Malesani}, D.~B. and
         {Tanvir}, N.~R.},
        title = "{LIGO/Virgo S190425z: ZTF19aarzaod WHT spectroscopy.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24209},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24209....1W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24210,
       author = {{Smith}, K.~W. and {Young}, D.~R. and {McBrien}, O. and {Gilland
        ers}, J. and {Srivastav}, S. and {Smartt}, S.~J. and {O'Neil}, D. and
         {Clark}, P. and {Sim}, S. and {Chambers}, K.~C. and {Huber}, M. and
         {Magnier}, E. and {Schultz}, A. and {Denneau}, L. and {Flewelling}, H. and
         {Heinze}, A. and {Tonry}, J. and {Weiland}, H. and {Rest}, A. and
         {Stalder}, B. and {Stubbs}, C.},
        title = "{LIGO/Virgo S190425z: Pan-STARRS observations and transients in the skymap.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24210},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24210....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24211,
       author = {{Nicholl}, M. and {Short}, P. and {Anderson}, J. and {Chen}, T. -W. and
         {Inserra}, C. and {Yaron}, O. and {Young}, D.~R. and {Smartt}, S.~J. and
         {Angus}, C. and {Pursiainen}, M. and {Wiseman}, P. and
         {Taubenberger}, S. and {Gromadzki}, M.},
        title = "{LIGO/Virgo S190425z - ePESSTO+ NTT observations.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24211},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24211....1N},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24214,
       author = {{Castro-Tirado}, A.~J. and {Hu}, Y. -D. and {Li}, X. -Y. and {Fernand
        ez-Garcia}, E. and {Casanova}, V. and {Valeev}, A.~F. and
         {Sokolov}, V.~V. and {Carrasco}, I. and {Castellon}, A. and
         {Perez}, C. and {Caballero-Garcia}, M.~D. and {Pandey}, S.~B. and
         {Castro-Rodriguez}, N.},
        title = "{LIGO/Virgo S190425z: ZTF19aarzaod 1.5m OSN imaging and 10.4m GTC spectroscopy.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24214},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24214....1C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24217,
       author = {{Nicholl}, M. and {Short}, P. and {Smartt}, S.~J. and {Smith}, K.~W. and
         {Chambers}, K. and {Huber}, M. and {Anderson}, J. and {Chen}, T. -W. and
         {Inserra}, C. and {Yaron}, O. and {Young}, D.~R. and {Angus}, C. and
         {Pursiainen}, M. and {Wiseman}, P. and {Taubenberger}, S. and
         {Gromadzki}, M.},
        title = "{LIGO/Virgo S190425z - ePESSTO+ spectrum of PS19qp shows red featureless source at z=0.037.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24217},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24217....1N},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24221,
       author = {{Jonker}, P. and {Mata-Sanchez}, D. and {Fraser}, M. and {Gil}, P.~R. and
         {Maguire}, K. and {Levan}, A. and {Padilla Torres}, M. and
         {Steeghs}, D. and {Smartt}, S. and {Castro}, N. and {Valladares}, D.~P.},
        title = "{LIGO/Virgo GW190425z: GTC spectroscopic classification of AT2019ebq/PS19qp.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24221},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24221....1J},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24230,
       author = {{Morokuma}, T. and {Ohta}, K. and {Yoshida}, M. and {Aoki}, K. and
         {Tanaka}, M. and {Sasada}, M. and {Nakaoka}, T. and {Akitaya}, H. and
         {Kawabata}, K.~S. and {Itoh}, R. and {Utsumi}, Y.},
        title = "{LIGO/Virgo S190425z: J-GEM spectroscopic observations of AT2019ebq/PS19qp with Subaru/FOCAS.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24230},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24230....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24233,
       author = {{Jencson}, J. and {de}, K. and {Anand}, S. and {Kasliwal}, M.~M. and
         {Andreoni}, I. and {Ahumada}, T. and {Perley}, D.~A.},
        title = "{LIGO/Virgo S190425z: Keck NIR spectroscopy shows AT2019ebq is a supernova.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24233},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24233....1J},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24237,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190426c: Identification of a GW compact binary merger candidate.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24237},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24237....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24296,
       author = {{Breeveld}, A.~A. and {Kuin}, N.~P.~M. and {Marshall}, F.~E. and
         {Brown}, P. and {Oates}, S.~R. and {Siegel}, M.~H. and
         {de Pasquale}, M. and {Barthelmy}, S.~D. and {Lien}, A.~Y. and
         {Palmer}, D.~M. and {Sakamoto}, T. and {Beardmore}, A.~P. and
         {Burrows}, D.~N. and {Campana}, S. and {Cenko}, S.~B. and
         {Cusumano}, G. and {D'Ai}, A. and {D'Avanzo}, P. and {D'Elia}, V. and
         {Emery}, S. and {Evans}, P.~A. and {Giommi}, P. and {Gronwall}, C. and
         {Hartmann}, D. and {Kennea}, J.~A. and {Krimm}, H.~A. and {Meland
        ri}, A. and {Mingo}, B. and {Nousek}, J.~A. and {O'Brien}, P.~T. and
         {Osborne}, J.~P. and {Pagani}, C. and {Page}, K.~L. and {Perri}, M. and
         {Racusin}, J.~L. and {Sbarufatti}, B. and {Tagliaferri}, G. and
         {Tohuvavohu}, A. and {Troja}, E.},
        title = "{LIGO/Virgo S190425z: Transient found in Swift/UVOT counterpart search.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24296},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24296....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24331,
       author = {{Perley}, D.~A. and {Goobar}, A. and {Kasliwal}, M.~M. and
         {Coughlin}, M.~W. and {Miller}, A.~A. and {Ahumada}, T. and
         {Jencson}, J. and {Kumar}, H. and {Kaplan}, D. and {Anand}, S. and
         {Singer}, L.~P. and {Andreoni}, I. and {Bhalerao}, V. and
         {Goldstein}, D. and {Duev}, D. and {Cenko}, S.~B. and {Bellm}, E.~C. and
         {de}, K. and {Biswas}, R. and {de}, K. and {Bloom}, J.},
        title = "{LIGO/Virgo S190426c: Additional Candidates from the Zwicky Transient Facility.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24331},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24331....1P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24348,
       author = {{Murison}, M.~A.},
        title = "{LIGO/Virgo S190425z: 1.3-m optical imaging of UVOT transient field.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24348},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24348....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24337,
       author = {{Bloom}, J.~S. and {Zucker}, C. and {Schlafly}, E. and {Finkbeiner}, D. and
         {Martinez-Palomera}, J. and {Goldstein}, D.~A. and {Andreoni}, I.},
        title = "{LIGO/Virgo S190425z: DECam Observations of the UVOT Candidate Region.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24337},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24337....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24335,
       author = {{Troja}, E. and {Watson}, A.~M. and {Becerra}, R.~L. and {Butler}, N. and
         {Gonzalez}, D. and {Kutyrev}, A. and {Lee}, W.~H. and {Pereyra}, M. and
         {Wolfram}, T.},
        title = "{LIGO/Virgo S190425z: RATIR non-detection of the Swift/UVOT source.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24335},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24335....1T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24334,
       author = {{Tanvir}, N.~R. and {Gonzalez-Fernandez}, C. and {Levan}, A.~J. and
         {Malesani}, D.~B. and {Evans}, P.~A.},
        title = "{LIGO/Virgo S190425z: VISTA K-band observations of the Swift/UVOT Transient.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24334},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24334....1T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24328,
       author = {{Morihana}, K. and {Jian}, M. and {Nagayama}, T.},
        title = "{LIGO/Virgo S190425z : IRSF/SIRIUS NIR photometric follow-up observation of the Swift/UVOT Transient.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24328},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24328....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24326,
       author = {{Lipunov}, V. and {Tyurina}, N. and {Gorbovskoy}, E. and {Kornilov}, V. and
         {Vlasenko}, D. and {Vladimirov}, V. and {Zimnukhov}, D. and
         {Kuznetsov}, A. and {Balanutsa}, P. and {Gorbunov}, I. and
         {Chasovnikov}, A. and {Grinshpun}, V. and {Balakin}, F. and
         {Chasovnikov}, A. and {Podesta}, R. and {Lopez}, C. and {Francile}, C. and
         {Podesta}, F. and {Levato}, H. and {Rebolo}, R. and {Serra}, M. and
         {Lodieu}, N. and {Israelian}, G. and {Suarez-Andres}, L. and
         {Buckley}, D. and {Gress}, O. and {Budnev}, N.~M. and {Ershova}, O. and
         {Yurkov}, V. and {Gabovich}, A. and {Sergienko}, Y. and {Kobcev}, D. and
         {Tlatov}, A. and {Senik}, V. and {Parhomenko}, A.~V. and
         {Dormidontov}, D.},
        title = "{LIGO/Virgo S190425z: MASTER explanation of the nature of an optical flash detected by a Swift as a short flare on a fast-moving WISE brown.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24326},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24326....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24325,
       author = {{Chang}, S. -W. and {Wolf}, C. and {Onken}, C.~A. and {Luvaul}, L. and
         {Scott}, S.},
        title = "{LIGO/Virgo S190425z: No i-band detection of the Swift/UVOT transient in SkyMapper observations.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24325},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24325....1C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24324,
       author = {{Hu}, Y. -D. and {Castro-Tirado}, A.~J. and {Li}, X. -Y. and
         {Ayala}, A. and {Fernandez-Garcia}, E. and {Aceituno}, F.~J. and
         {Sanchez-Ramirez}, R. and {Caballero-Garcia}, M.~D. and
         {Castro-Rodriguez}, N.},
        title = "{LIGO/Virgo S190425z: 1.5m OSN and 10.4m imaging of the UVOT source field.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24324},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24324....1H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24318,
       author = {{Im}, M. and {Kim}, J. and {Paek}, G.~S.~H. and {Lee}, C. -U. and
         {Kim}, S. -L. and {Mok}, Lee H.},
        title = "{LIGO/Virgo S190425z: No source found at UVOT source location at 6 hrs after LVC report.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24318},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24318....1I},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24313,
       author = {{Shappee}, B.~J. and {Kochanek}, C.~S. and {Stanek}, K.~Z. and
         {Holmbo}, S. and {Franckowiak}, A. and {Holoien}, T.~W. -S. and
         {Prieto}, J.~L. and {Dong}, S. and {Thompson}, T.~A. and
         {Beacom}, J.~F.},
        title = "{LIGO/Virgo S190425z: No Optical Detection of the Swift/UVOT Transient in ASAS-SN observations hours before and after discovery.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24313},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24313....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24312,
       author = {{Palmese}, A. and {Soares-Santos}, M. and {Santana-Silva}, L. and
         {Drlica-Wagner}, A. and {Herner}, K. and {Morgan}, R.},
        title = "{LIGO/Virgo S190425z: Potential host galaxy of UVOT candidate counterpart found in BLISS.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24312},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24312....1P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24307,
       author = {{Arcavi}, I. and {Howell}, D.~A. and {McCully}, C. and {Hiramatsu}, D. and
         {Burke}, J. and {Pellegrino}, C.},
        title = "{LIGO/Virgo S190425z: No Optical Detection of the Swift/UVOT Transient with Las Cumbres Observatory.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24307},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24307....1A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24306,
       author = {{De}, K. and {Hankins}, M. and {Adams}, S.~M. and {Kasliwal}, M.~M. and
         {Coughlin}, M. and {Andreoni}, I. and {Anand}, S. and {Singer}, L. and
         {Ahumada}, T. and {Moore}, A. and {Soon}, J. and {Ashley}, M. and
         {Travouillon}, T. and {Palomar}, T.},
        title = "{LIGO/Virgo S190425z: Pre-discovery NIR limits of the UVOT transient candidate from Gattini-IR.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24306},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24306....1D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24305,
       author = {{Tohuvavohu}, A. and {Evans}, P. and {Siegel}, M. and {Marshall}, F. and
         {Cenko}, B. and {Kennea}, J. and {It}, M.},
        title = "{LIGO/Virgo S190425z: Swift/UVOT and XRT pre-images at the position of the potential Swift/UVOT counterpart.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24305},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24305....1T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24304,
       author = {{Waratkar}, G. and {Kumar}, H. and {Bhalerao}, V. and {Stanzin}, J. and
         {Anupama}, G.~C.},
        title = "{LIGO/Virgo S190425z: GROWTH-India observations of the Swift/UVOT transient.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24304},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24304....1W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24303,
       author = {{Kong}, A.},
        title = "{Correction to GCN Circular 24301: LIGO/Virgo S190425z: Lulin observations of the Swift/UVOT transient.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24303},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24303....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24302,
       author = {{Andreoni}, I. and {Cenko}, S.~B. and {Masci}, F. and {Graham}, M.},
        title = "{LIGO/Virgo S190425z: ZTF photometry of the UVOT transient candidate hours before discovery.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24302},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24302....1A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24301,
       author = {{Kong}, A. and {Tan}, H. -J. and {Yu}, P. -C. and {Ngeow}, C. -C. and
         {Ip}, W. -H.},
        title = "{LIGO/Virgo S190425z: Lulin observations of the Swift/UVOT transient.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24301},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24301....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:24430,
       author = {{Cenko}, S.~B. and {Frederick}, S. and {Gatkine}, P. and {Dichiara}, S. and
         {Troja}, E. and {Singer}, L.~P.},
        title = "{LIGO/Virgo S190426c: Discovery Channel Telescope Follow-Up of ZTF19aassfws.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24430},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24430....1C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24433,
       author = {{Fremling}, C. and {Levan}, A. and {Kasliwal}, M. and {Tanvir}, N.},
        title = "{LIGO/Virgo S190426c: INT Observations of ZTF19aassfws.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24433},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24433....1F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24440,
       author = {{Dong}, D. and {Hallinan}, G. and {Frail}, D. and {Mooley}, K.},
        title = "{LIGO/Virgo S190426c: Archival VLASS Observations of ZTF19aassfws 14 days prior to Merger.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24440},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24440....1D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24458,
       author = {{Huber}, M. and {Smartt}, S.~J. and {Chamber}, K. and {Smith}, K.~W. and
         {Young}, D.~R. and {McBrien}, O. and {Srivastav}, J.~G.~S. and
         {Smartt}, S.~J. and {O'Neil}, D. and {Clark}, P. and {Sim}, S. and
         {de Boer}, T. and {Bulger}, J. and {Fairlamb}, J. and {Lin}, C. -C. and
         {Lowe}, T. and {Magnier}, E. and {Schultz}, A. and {Wainscoat}, R.~J. and
         {Willman}, M.},
        title = "{LIGO-Virgo S190426c: Pan-STARRS non-detection of ZTF19aassfws.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24458},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24458....1H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24486,
       author = {{Corsi}, A. and {Frail}, D. and {Hallinan}, G. and {Mooley}, K. and
         {Kasliwal}, M.},
        title = "{LIGO/Virgo S190426c: VLA Follow-Up Observations of ZTF19aassfws.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24486},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24486....1C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:24551,
       author = {{Rhodes}, L. and {Fender}, R. and {Williams}, D. and {Bright}, J. and
         {Mooley}, K. and {Horesh}, A. and {Green}, D. and {Titterington}, D.},
        title = "{LIGO/Virgo S190426c: AMI-LA radio observations of ZTF19aassfws.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24551},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24551....1R},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24592,
       author = {{Pasham}, D. and {Gendreau}, K. and {Arzoumanian}, Z. and
         {Eikenberry}, S. and {Ho}, W.~C.~G.},
        title = "{LIGO/Virgo S190426c: NICER X-ray Follow-Up of ZTF19aassfws.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24592},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24592....1P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24863,
       author = {{Kuin}, N.~P.~M. and {Swift Team}},
        title = "{LIGO/Virgo S190426c: Swift UVOT - no new counterpart candidates identified}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jun,
       volume = {24863},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24863....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24442,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190510g: Identification of a GW compact binary merger candidate.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24442},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24442....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{GCN:24459,
       author = {{Kann}, D.~A. and {Thoene}, C. and {Stachie}, C. and {Zhang}, X. and
         {Vidadi}, Z. and {Blazek}, M. and {Bensch}, K. and {Izzo}, L. and
         {de Ugarte Postigo}, A. and {Antier}, S. and {Basa}, S. and {Boer}, M. and
         {Corre}, D. and {Coughlin}, M. and {Coward}, D. and {Ducoin}, J.~G. and
         {Gendre}, B. and {Hello}, P. and {Klotz}, A. and {Lachaud}, C. and
         {Leroy}, N. and {Turpin}, D. and {Wang}, X.},
        title = "{LIGO/Virgo S190425z: CAHA-GRANDMA Observation of the Swift UVOT Source.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24459},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24459....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24489,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190510g: Update on candidate significance.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jan,
       volume = {24489},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24489....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25087,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190718y: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jul,
       volume = {25087},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25087....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25187,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190728q: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jul,
       volume = {25187},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25187....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25199,
       author = {{Kasliwal}, Mansi M. and {Singer}, Leo P. and {Bellm}, Eric C. and
         {Coughlin}, Michael W. and {Perley}, Daniel A. and {Sollerman}, Jesper and
         {Andreoni}, Igor and {Kool}, Erik and {Goldstein}, Danny and
         {Biswas}, Rahul and {Walters}, Richard and {Bhalerao}, Varun and
         {Anupama}, G.~C. and {Anand}, Shreya and {Ahmuda}, Tomas and
         {Cenko}, Brad and {Webb}, Sara and {Cooke}, Jeff and {Taggart}, Kirsty and
         {Barway}, Sudhanshu and {Corsi}, Alessandra and {Bulla}, Mattia and
         {Kong}, Albert and {Copperwheat}, Chris and {Ztf Collaboration} and
         {Growth Collaboration}},
        title = "{LIGO/Virgo S190728q: Optical Candidate from the Zwicky Transient Facility ZTF19abjethn}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jul,
       volume = {25199},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25199....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25202,
       author = {{Goldstein}, Danny and {Kool}, Erik and {Newman}, Jeff and
         {Zhou}, Rongpu and {Kasliwal}, Mansi M. and {Andreoni}, Igor and
         {Perley}, Daniel A. and {Coughlin}, Michael W. and {Ztf Collaboration} and
         {Growth Collaboration}},
        title = "{LIGO/Virgo S190728q: Identification of a Faint Blue Static Source at the Location of ZTF19abjethn}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jul,
       volume = {25202},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25202....1G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25203,
       author = {{Goldstein}, Danny},
        title = "{LIGO/Virgo S190728q: declination for GCN 25202}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jul,
       volume = {25203},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25203....1G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25204,
       author = {{Smartt}, S.~J. and {Smith}, K.~W. and {Huber}, M. and {Chambers}, K. and
         {Young}, D.~R. and {Srivastav}, S. and {McBrien}, O. and {Gilland
        ers}, J. and {O'Neil}, D. and {Clark}, P. and {Sim}, S. and
         {de Boer}, T. and {Bulger}, J. and {Fairlamb}, J. and {Lin}, C. -C. and
         {Lowe}, T. and {Schultz}, E. Magnier A. and {Wainscoat}, R.~J. and
         {Willman}, M. and {Rest}, A. and {Stubbs}, C.},
        title = "{LIGO/Virgo S190728q: Pan-STARRS detection of the transient AT2019lvs/ZTF19abjethn 18hrs before S190728q}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jul,
       volume = {25204},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25204....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25296,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190808ae: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = aug,
       volume = {25296},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25296....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25301,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{SUBJECT: LIGO/Virgo S190808ae: Retraction of GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = aug,
       volume = {25301},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25301....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25324,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190814bv: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = aug,
       volume = {25324},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25324....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25487,
       author = {{Stewart}, Adam and {Dobie}, Dougal and {Murphy}, Tara and {Lenc}, Emil and
         {Wang}, Ziteng and {Kaplan}, David and {Hotan}, Aidan and
         {Moss}, Vanessa and {Ozgrav Collaboration} and {Jagwar Collaboration} and
         {Growth Collaboration}},
        title = "{LIGO/Virgo S190814bv: Detection of a candidate radio counterpart with ASKAP}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = aug,
       volume = {25487},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25487....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25549,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190426c: Update on Probability of Terrestrial Origin}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = aug,
       volume = {25549},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25549....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25333,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190814bv: Update on Sky-Localization and Source-Classification}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = aug,
       volume = {25333},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25333....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25876,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S190930t: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = sep,
       volume = {25876},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25876....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25899,
       author = {{Stein}, Robert and {Kasliwal}, Mansi M. and {Kool}, Erik and
         {Bellm}, Eric and {Andreoni}, Igor and {Ahumada}, Tomas and
         {Coughlin}, Michael and {Anand}, Shreya and {Singer}, Leo and
         {Cenko}, Brad and {Kong}, Albert and {Deshmukh}, Kunal and {Khand
        agale}, Maitreya and {Waratkar}, Gaurav and {Bhalerao}, Varun and
         {Anupama}, G.~C. and {Ztf Collaboration} and {Growth Collaboration}},
        title = "{LIGO/Virgo S190930t: Candidates from the Zwicky Transient Facility}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25899},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25899....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25901,
       author = {{Oates}, S.~R. and {Breeveld}, A.~A. and {Kuin}, N.~P.~M. and
         {Marshall}, F.~E. and {Brown}, P. and {Gronwall}, C. and {Page}, M.~J. and
         {De Pasquale}, M. and {Siegel}, M.~H. and {D'Ai}, A. and
         {D'Avanzo}, P. and {Barthelmy}, S.~D. and {Beardmore}, A.~P. and
         {Burrows}, D.~N. and {Campana}, S. and {Cenko}, S.~B. and
         {Cusumano}, G. and {D'Elia}, V. and {Evans}, P.~A. and {Giommi}, P. and
         {Hartmann}, D. and {Kennea}, J.~A. and {Klingler}, N.~J. and
         {Krimm}, H.~A. and {Lien}, A.~Y. and {Malesani}, D.~B. and {Meland
        ri}, A. and {Nousek}, J.~A. and {O'Brien}, P.~T. and {Osborne}, J.~P. and
         {Pagani}, C. and {Page}, K.~L. and {Palmer}, D.~M. and {Perri}, M. and
         {Racusin}, J.~L. and {Sakamoto}, T. and {Sbarufatti}, B. and
         {Tagliaferri}, G. and {Tohuvavohu}, A. and {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S190930t: Transient found in Swift/UVOT counterpart search}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25901},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25901....1O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25907,
       author = {{Morokuma}, T. and {Utsumi}, Y. and {J-GEM Collaboration}},
        title = "{LIGO/Virgo S190930t: Upper limits on the two of the ZTF/GROWTH candidates}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25907},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25907....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25916,
       author = {{Tan}, Han-Jie and {Kong}, Albert and {Ngeow}, Chow-Choong and
         {Ip}, Wing-Huen and {Growth Collaboration}},
        title = "{LIGO/Virgo S190930t: Lulin Follow-up Observations of AT2019rpn and AT2019rpj}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25916},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25916....1T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25921,
       author = {{Karambelkar}, V. and {De}, K. and {Van Roestel}, J. and
         {Kasliwal}, M.~M.},
        title = "{LIGO/Virgo S190930t: Palomar 200-in DBSP follow-up of ZTF19acbpqlh and ATLAS19wyn}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25921},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25921....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25922,
       author = {{Smartt}, S.~J. and {Srivastav}, S. and {Smith}, K.~W. and
         {Chen}, T. -W. and {Young}, D.~R. and {Fulton}, M. and {Denneau}, L. and
         {Flewelling}, H. and {Heinze}, A. and {Tonry}, J. and {Weiland}, H. and
         {Rest}, A. and {Stalder}, B. and {Stubbs}, C. and {McBrien}, O. and
         {Dobson}, M. and {Gillanders}, J. and {O'Neil}, D. and {Clark}, P. and
         {Sim}, S.},
        title = "{LIGO/Virgo S190930t: Candidates from ATLAS observations and constraints on AT2019rpr and AT2019rpn}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25922},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25922....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25923,
       author = {{Smartt}, S.~J. and {Smith}, K.~W. and {Srivastav}, S. and
         {Chen}, T. -W. and {Young}, D.~R. and {Fulton}, M. and {Denneau}, L. and
         {Flewelling}, H. and {Heinze}, A. and {Tonry}, J. and {Weiland}, H. and
         {Rest}, A. and {Stalder}, B. and {Stubbs}, C. and {McBrien}, O. and
         {Dobson}, M. and {Gillanders}, J. and {O'Neil}, D. and {Clark}, P. and
         {Sim}, S.},
        title = "{LIGO/Virgo S190930t: ATLAS Forced photometry of ZTF19acbpqlh (AT2019rpn)}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25923},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25923....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25928,
       author = {{Mazaeva}, E. and {Rumyantsev}, V. and {Pozanenko}, A. and
         {Volnova}, A. and {Belkin}, S.},
        title = "{LIGO/Virgo S190930t: AT2019rpn, AT2019rpj CrAO optical photometry}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25928},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25928....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:25939,
       author = {{Oates}, S.~R. and {Kuin}, N.~P.~M. and {Breeveld}, A.~A. and
         {Marshall}, F.~E. and {Brown}, P. and {Gronwall}, C. and {Page}, M.~J. and
         {De Pasquale}, M. and {Siegel}, M.~H. and {D'Ai}, A. and
         {D'Avanzo}, P. and {Barthelmy}, S.~D. and {Beardmore}, A.~P. and
         {Burrows}, D.~N. and {Campana}, S. and {Cenko}, S.~B. and
         {Cusumano}, G. and {D'Elia}, V. and {Evans}, P.~A. and {Giommi}, P. and
         {Hartmann}, D. and {Kennea}, J.~A. and {Klingler}, N.~J. and
         {Krimm}, H.~A. and {Lien}, A.~Y. and {Malesani}, D.~B. and {Meland
        ri}, A. and {Nousek}, J.~A. and {O'Brien}, P.~T. and {Osborne}, J.~P. and
         {Pagani}, C. and {Page}, K.~L. and {Palmer}, D.~M. and {Perri}, M. and
         {Racusin}, J.~L. and {Sakamoto}, T. and {Sbarufatti}, B. and
         {Tagliaferri}, G. and {Tohuvavohu}, A. and {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S190930t: Continued Swift/UVOT observations of Swift J221951-484240}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25939},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25939....1O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25941,
       author = {{Kamei}, Y. and {Abe}, F. and {Tristram}, P.~J. and {Murata}, K.~L. and
         {Onozato}, H. and {Utsumi}, Y. and {J-GEM Collaboration}},
        title = "{LIGO/Virgo S190930t: J-GEM follow-up observation for Swift J221951-484240}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25941},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25941....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25943,
       author = {{Mazaeva}, E. and {Pozanenko}, A. and {Rumyantsev}, V. and {Belkin}, S. and
         {Volnova}, A. and {larger GRB Follow-Up Collaboration}},
        title = "{LIGO/Virgo S190930t: AT2019rpn, AT2019rpj CrAO continued optical photometry}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25943},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25943....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:25962,
       author = {{Buckley}, David and {Dong}, Subo and {Ciroi}, Stefano and
         {Gromadzski}, Mariusz and {Orio}, Marina and {Mao}, Jirong and
         {Xu}, Dong and {Manick}, Rajeev},
        title = "{LIGO/Virgo S190930t: SALT optical spectroscopy of Swift J221951-484240}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25962},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25962....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:25963,
       author = {{Belkin}, S. and {Pozanenko}, A. and {Krugov}, M. and {Mazaeva}, E. and
         {Volnova}, A. and {IKI-FuN Follow-Up Collaboration}},
        title = "{LIGO/Virgo S190930t: Swift J221951-484240 optical photometry of Chilescope observatory}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25963},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25963....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:25964,
       author = {{Tohuvavohu}, A. and {Kuin}, N.~P.~M. and {Oates}, S.~R. and
         {Breeveld}, A.~A. and {Marshall}, F.~E. and {Brown}, P. and
         {Gronwall}, C. and {Page}, M.~J. and {De Pasquale}, M. and
         {Siegel}, M.~H. and {D'Ai}, A. and {D'Avanzo}, P. and
         {Barthelmy}, S.~D. and {Beardmore}, A.~P. and {Burrows}, D.~N. and
         {Campana}, S. and {Cenko}, S.~B. and {Cusumano}, G. and {D'Elia}, V. and
         {Evans}, P.~A. and {Giommi}, P. and {Hartmann}, D. and {Kennea}, J.~A. and
         {Klingler}, N.~J. and {Krimm}, H.~A. and {Lien}, A.~Y. and
         {Malesani}, D.~B. and {Melandri}, A. and {Nousek}, J.~A. and
         {O'Brien}, P.~T. and {Osborne}, J.~P. and {Pagani}, C. and
         {Page}, K.~L. and {Palmer}, D.~M. and {Perri}, M. and {Racusin}, J.~L. and
         {Sakamoto}, T. and {Sbarufatti}, B. and {Tagliaferri}, G. and
         {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S190930t: Swift discovery of Swift J224718-581442 (AT2019sbk): a fading UV transient with an X-ray counterpart}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25964},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25964....1T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:25984,
       author = {{Oates}, S.~R. and {Kuin}, N.~P.~M. and {Breeveld}, A.~A. and
         {Tohuvavohu}, A. and {Kennea}, J.~A. and {Marshall}, F.~E. and
         {Brown}, P. and {Gronwall}, C. and {Page}, M.~J. and {De Pasquale}, M. and
         {Siegel}, M.~H. and {D'Ai}, A. and {D'Avanzo}, P. and
         {Barthelmy}, S.~D. and {Beardmore}, A.~P. and {Burrows}, D.~N. and
         {Campana}, S. and {Cenko}, S.~B. and {Cusumano}, G. and
         {D'Elia}, V. ''ASDC'' and {Evans}, P.~A. and {Giommi}, P. and
         {Hartmann}, D. and {Klingler}, N.~J. and {Krimm}, H.~A. and
         {Lien}, A.~Y. and {Malesani}, D.~B. and {Melandri}, A. and
         {Nousek}, J.~A. and {O'Brien}, P.~T. and {Osborne}, J.~P. and
         {Pagani}, C. and {Page}, K.~L. and {Palmer}, D.~M. and {Perri}, M. and
         {Racusin}, J.~L. and {Sakamoto}, T. and {Sbarufatti}, B. and
         {Tagliaferri}, G. and {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S190930t: Continued Swift observations of AT2019sbk}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = oct,
       volume = {25984},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.25984....1O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26222,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191110af: Identification of a GW unmodeled transient candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = nov,
       volume = {26222},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26222....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26250,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191110af: Retraction of GW unmodeled transient candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = nov,
       volume = {26250},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26250....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26402,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191213g: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26402},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26402....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26413,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191213ai: Retraction of GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26413},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26413....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26424,
       author = {{Andreoni}, Igor and {Anand}, Shreya and {Bellm}, Eric and {Kool}, Erik and
         {Perley}, Dan and {Singer}, Leo and {Coughlin}, Michael and
         {Ahumada}, Tomas and {Kumar}, Harsh and {Kasliwal}, Mansi M.},
        title = "{LIGO/Virgo S191213g: Candidates from the Zwicky Transient Facility}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26424},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26424....1A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26427,
       author = {{Fremling}, C. and {Ahumada}, T. and {Singer}, L.~P. and {de}, K. and
         {Kasliwal}, M.~M. and {ZTf Collaboration} and {Growth Collaboration}},
        title = "{LIGO/Virgo S191213g: GMOS-N spectroscopy shows ZTF19acykzsk/AT2019wqj is a SN II}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26427},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26427....1F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26428,
       author = {{Elias-Rosa}, N. and {Benetti}, S. and {Piranomonte}, S. and {Meland
        ri}, A. and {di Fabrizio}, L. and {Grawita Collabration}},
        title = "{LIGO/Virgo S191213g: GRAWITA TNG classification of ZTF19acykzsk}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26428},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26428....1E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26437,
       author = {{Stein}, Robert and {Reusch}, Simeon and {Perley}, Dan and
         {Andreoni}, Igor and {Coughlin}, Michael and
         {Zwicky Transient Facility Collaboration} and
        {Global Relay of Transients Watching Observatories Happen Collaboration}},
        title = "{LIGO/Virgo S191213g: Additional candidates from the Zwicky Transient Facility}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26437},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26437....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26450,
       author = {{Xu}, D. and {Zhu}, Z.~P. and {Yu}, B.~Y. and {Wang}, H.~J. and
         {Ge}, L. and {Zhang}, T.~M. and {Zhou}, X. and {Cui}, C.~Z. and
         {Xu}, Y.~F. and {Zhao}, H.~B. and {Li}, B. and {Liu}, J.~Z. and
         {Mao}, J.~R. and {Gao}, X.},
        title = "{UKIRT photometry of ZTF19acyldun/AT 2019wrt}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26450},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26450....1X},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:26454,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191216ap: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26454},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26454....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26460,
       author = {{IceCube Collaboration}},
        title = "{LIGO/Virgo S191216ap: 1 counterpart neutrino candidate from IceCube neutrino searches}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26460},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26460....1I},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26463,
       author = {{Hussain}, R.},
        title = "{LIGO/Virgo S191216ap: Correction to GCN 26460 (IceCube event coincident with GW event)}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26463},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26463....1C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26471,
       author = {{Oates}, S.~R. and {Page}, K.~L. and {De Pasquale}, M. and
         {Breeveld}, A.~A. and {Kuin}, N.~P.~M. and {Marshall}, F.~E. and
         {Brown}, P. and {Gronwall}, C. and {Page}, M.~J. and {Siegel}, M.~H. and
         {D'Ai}, A. and {D'Avanzo}, P. and {Barthelmy}, S.~D. and
         {Beardmore}, A.~P. and {Burrows}, D.~N. and {Campana}, S. and
         {Cenko}, S.~B. and {Cusumano}, G. and {D'Elia}, V. and {Evans}, P.~A. and
         {Giommi}, P. and {Hartmann}, D. and {Kennea}, J.~A. and {Krimm}, H.~A. and
         {Lien}, A.~Y. and {Malesani}, D.~B. and {Melandri}, A. and
         {Nousek}, J.~A. and {O'Brien}, P.~T. and {Osborne}, J.~P. and
         {Pagani}, C. and {Palmer}, D.~M. and {Perri}, M. and {Racusin}, J.~L. and
         {Sakamoto}, T. and {Sbarufatti}, B. and {Tagliaferri}, G. and
         {Tohuvavohu}, A. and {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S191213g: Swift UVOT/XRT observations of three ZTF sources}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26471},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26471....1O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:26472,
       author = {{HAWC Collaboration}},
        title = "{LIGO/Virgo S191216ap: HAWC gamma-ray sub-threshold event coincident with LIGO/Virgo and IceCube localizations}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26472},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26472....1H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26474,
       author = {{Lipunov}, V. and {Gorbovskoy}, E. and {Kornilov}, V. and {Tyurina}, N. and
         {Balanutsa}, P. and {Kuznetsov}, A. and {Balakin}, F. and
         {Vladimirov}, V. and {Vlasenko}, D. and {Gorbunov}, I. and
         {Zimnukhov}, D. and {Senik}, V. and {Pogrosheva}, T. and
         {Kuvshinov}, D. and {Gres}, O.~A. and {Budnev}, N.~M. and
         {Ershova}, O. and {Tlatov}, A. and {Dormidontov}, D. and {Yurkov}, V. and
         {Gabovich}, A. and {Sergienko}, Yu. and {Podesta}, R. and {Lopez}, C. and
         {Podesta}, F. and {Francile}, C. and {Levato}, H. and {Rebolo}, R. and
         {Serra}, M. and {Buckley}, D.},
        title = "{LIGO/Virgo S191216ap: IceCube event: MASTER OF detection in GW and Neutrino error field}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26474},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26474....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26479,
       author = {{Singer}, L. and {Ahumada}, T. and {Anand}, S. and {Bloom}, J.~S. and
         {Kasliwal}, M.~M. and {Kumar}, H. and {Sagu{\'e}s Carracedo}, A. and
         {Andreoni}, I. and {Bhalerao}, V. and {Growth Collaboration}},
        title = "{LIGO/Virgo S191216ap: CORRECTED list of galaxies coincident with LIGO/Virgo and HAWC positions}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26479},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26479....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26485,
       author = {{McBrien}, O. and {Smartt}, S.~J. and {Smith}, K.~W. and {Young}, D.~R. and
         {Srivastav}, J. Gillanders. S. and {Clark}, P. and {O'Neill}, D. and
         {Fulton}, M. and {McLaughlin}, S. and {Chambers}, K.~C. and
         {Huber}, M.~E. and {Schultz}, A.~S.~B. and {de Boer}, T. and
         {Bulger}, J. and {Fairlamb}, J. and {Lin}, C.~C. and {Lowe}, T. and
         {Magnier}, E. and {Wainscoat}, R.~J. and {Willman}, M. and {Rest}, A. and
         {Stubbs}, C. and {Chen}, T. -W. and {Pan-Starrs Collaboration}},
        title = "{LIGO/Virgo S191213g: Pan-STARRS1 discovery of a potential optical counterpart}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26485},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26485....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:26490,
       author = {{Dutta}, A. and {Kumar}, B. and {Kumar}, H. and {Shejeelammal}, J. and
         {Anaswar}, C.~G. and {Bhalerao}, V. and {Anupama}, G.~C. and
         {Perley}, D. and {Growth Collaboration}},
        title = "{LIGO/Virgo S191213g: HCT spectroscopy of PS19hgw / AT2019wxt}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26490},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26490....1D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26491,
       author = {{Izzo}, L. and {Malesani}, D.~B. and {Heintz}, K.~E. and {Hjorth}, J. and
         {Milvang-Jensen}, B. and {Bruun}, S.~H. and {Leloudas}, G. and
         {Simon-Diaz}, S. and {de Burgos}, A.},
        title = "{LIGO/Virgo S191213g: NOT optical spectroscopy of AT2019wxt (PS19hgw)}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26491},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26491....1I},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{GCN:26492,
       author = {{Castro-Tirado}, A.~J. and {Hu}, Y. -D. and {Valeev}, A.~F. and
         {Sokolov}, V.~V. and {Fernandez-Garcia}, E. and {Carrasco}, I. and
         {Castellon}, A. and {Caballero-Garcia}, M.~D. and {Geier}, S.},
        title = "{LIGO/Virgo S191213g: AT2019wnh, AT2019wnk and AT2019wrt 10.4m GTC spectroscopy}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26492},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26492....1C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26498,
       author = {{Evans}, P.~A. and {Kennea}, J.~A. and {Tohuvavohu}, A. and
         {Barthelmy}, S.~D. and {Beardmore}, A.~P. and {Bernardini}, M.~G. and
         {Breeveld}, A.~A. and {Brown}, P. and {Burrows}, D.~N. and
         {Campana}, S. and {Cenko}, S.~B. and {Cusumano}, G. and {D'Ai}, A. and
         {D'Avanzo}, P. and {D'Elia}, V. ''ASDC'' and {Emery}, S.~W.~K. and
         {Giommi}, P. and {Gronwall}, C. and {Hartmann}, D. and {Krimm}, H.~A. and
         {Klingler}, N.~J. and {Kuin}, N.~P.~M. and {Lien}, A.~Y. and
         {Marshall}, F.~E. and {Melandri}, A. and {Nousek}, J.~A. and
         {Oates}, S.~R. and {O'Brien}, P.~T. and {Osborne}, J.~P. and
         {Pagani}, C. and {Page}, K.~L. and {Page}, M.~J. and {Palmer}, D.~M. and
         {Perri}, M. and {Racusin}, J.~L. and {Sbarufatti}, B. and
         {Siegel}, M.~H. and {Tagliaferri}, G. and {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S191216ap, Swift XRT observations: 16 X-ray sources in the HAWC error region search}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26498},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26498....1E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:24767,
       author = {{Kuin}, N.~P.~M. and {Swift Team}},
        title = "{LIGO/Virgo S190425z: Swift UVOT - no new sources identified, and a summary of the Swift UVOT processing of GW triggers.}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = jun,
       volume = {24767},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.24767....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{GCN:26493,
       author = {{Srivastav}, S. and {Smartt}, S.~J.},
        title = "{LIGO/Virgo S191213g: LT spectroscopy of AT2019wxt (PS19hgw)}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26493},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26493....1S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26494,
       author = {{M{\"u}ller Bravo}, T. and {Chen}, T. -W. and {Fraser}, M. and
         {Maguire}, K. and {Wiseman}, P. and {Pursiainen}, M. and {Pignata}, G. and
         {Arcavi}, I. and {Benetti}, S. and {Anderson}, J. and {Gromadzki}, M. and
         {Inserra}, C. and {Kankare}, E. and {Nicholl}, M. and {Yaron}, O. and
         {Young}, D. and {Manulis}, I. and {Tonry}, J. and {Denneau}, L. and
         {Heinze}, A. and {Weiland}, H. and {Flewelling}, H. and {Stalder}, B. and
         {Rest}, A. and {Smith}, K.~W. and {Smartt}, S.~J. and {McBrien}, O. and
         {Srivastav}, S.},
        title = "{LIGO/Virgo S191213g: ePESSTO+ spectroscopy of AT2019wxt (PS19hgw)}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26494},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26494....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26501,
       author = {{Oates}, S.~R. and {} and {} and {} and {} and {} and {} and {} and {} and {}},
        title = "{LIGO/Virgo S191213g: Swift UVOT/XRT observations of Pan-STARRS1 candidate: PS19hgw}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26501},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26501....1O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:26504,
       author = {{Vogl}, C. and {Floers}, A. and {Taubenberger}, S. and {Hillebrand
        t}, W. and {Suyu}, S.},
        title = "{LIGO/Virgo S191213g: VLT spectrum of AT2019wxt (PS19hgw) - a probable Ib supernova}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26504},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26504....1V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26508,
       author = {{Vallely}, P.},
        title = "{LIGO/Virgo S191213g: LBT spectrum of AT2019wxt (PS19hgw) reveals a type IIb supernova}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26508},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26508....1V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26513,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191220af: Retraction of GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26513},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26513....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:26521,
       author = {{Becerra-Gonzalez}, J. and {a larger collaboration}},
        title = "{LIGO/Virgo S191213g: AT2019wxt 10.4m GTC spectroscopy}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26521},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26521....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26543,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191222n: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26543},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26543....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26570,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191216ap: Updated Source Classification}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26570},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26570....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26585,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S191225aq: Retraction of GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26585},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26585....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26591,
       author = {{Valeev}, A.~F. and {Castro-Rodriguez}, N. and {a larger collaboration}},
        title = "{LIGO/Virgo S191213g: AT2019wxt 10.4m GTC further spectroscopy}",
      journal = {GRB Coordinates Network},
         year = 2019,
        month = dec,
       volume = {26591},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019GCN.26591....1V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26734,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S200114f: Identification of a GW unmodeled transient candidate}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = jan,
       volume = {26734},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.26734....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26759,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S200115j: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = jan,
       volume = {26759},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.26759....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:26785,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S200116ah: Retraction of GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = jan,
       volume = {26785},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.26785....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27042,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S200213t: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27042},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27042....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27043,
       author = {{IceCube Collaboration}},
        title = "{LIGO/Virgo S200213t: 1 counterpart neutrino candidate from IceCube neutrino searches}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27043},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27043....1I},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27068,
       author = {{Reusch}, Simeon and {Stein}, Robert and {Perley}, Daniel and {Anand
        }, Shreya and {Zwicky Transient Facility (ZTF) Collaboration} and
        Global Relay Of Observatories Watching Transients Happen (Growth) Collaboration},
        title = "{LIGO/Virgo S200213t: One additional candidate from the Zwicky Transient Facility}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27068},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27068....1R},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27075,
       author = {{Andreoni}, Igor and {De}, K and {Kasliwal}, M and {Huang}, Y and {Liu}, X},
        title = "{LIGO/Virgo S200213t: P200 Spectroscopy of ZTF20aanakcd/AT2020cmr}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27075},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27075....1A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:27140,
       author = {{De}, Kishalay and {ZTF Collaboration} and {Growth Collaboration}},
        title = "{LIGO/Virgo S200213t: Keck/LRIS spectroscopy of counterpart candidates from the Zwicky Transient Facility}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27140},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27140....1D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27153,
       author = {{Oates}, S.~R. and {Page}, K.~L. and {Breeveld}, A.~A. and {Brown}, P. and
         {De Pasquale}, M. and {Gronwall}, C. and {Kuin}, N.~P.~M. and
         {Marshall}, F.~E. and {Page}, M.~J. and {Siegel}, M.~H. and {D'Ai}, A. and
         {D'Avanzo}, P. and {Barthelmy}, S.~D. and {Beardmore}, A.~P. and
         {Burrows}, D.~N. and {Campana}, S. and {Cenko}, S.~B. and
         {Cusumano}, G. and {D'Elia}, V. and {Evans}, P.~A. and {Giommi}, P. and
         {Hartmann}, D. and {Kennea}, J.~A. and {Klingler}, N.~J. and
         {Krimm}, H.~A. and {Lien}, A.~Y. and {Malesani}, D.~B. and {Meland
        ri}, A. and {Nousek}, J.~A. and {O'Brien}, P.~T. and {Osborne}, J.~P. and
         {Pagani}, C. and {Palmer}, D.~M. and {Perri}, M. and {Racusin}, J.~L. and
         {Sakamoto}, T. and {Sbarufatti}, B. and {Tagliaferri}, G. and
         {Tohuvavohu}, A. and {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S200213t: Swift UVOT and XRT observations of ZTF20aamvmzj (AT2020cja)}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27153},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27153....1O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27051,
       author = {{Kasliwal}, Mansi M. and {ZTF Collaboration} and {GROWTH Collaboration}},
        title = "{LIGO/Virgo S200213t: Candidates from the Zwicky Transient Facility}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27051},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27051....1K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27074,
       author = {{Ho}, Anna Y.~Q. and {Tzanidakis}, Andy and {Growth Collaboration}},
        title = "{LIGO/Virgo S200213t: DBSP spectroscopy of AT2020cjb/ZTF20aamvnth, AT2020cja/ZTF20aamvmzj, AT2020cjc/ZTF20aamvoeh}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27074},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27074....1H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27082,
       author = {{Li}, K.~L. and {Kong}, A.~K.~H. and
        {Growth Relay Of Observatories Watching Transients Happen (Growth) Collaboration}},
        title = "{LIGO/Virgo S200213t: Lulin Follow-Up Observations}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27082},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27082....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27184,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S200224ca: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27184},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27184....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:27193,
       author = {{LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{LIGO/Virgo S200225q: Identification of a GW compact binary merger candidate}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27193},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27193....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{GCN:27234,
       author = {{Laha}, S. and {Gronwall}, C. and {Klingler}, N.~J. and {Lien}, A.~Y. and
         {Page}, K.~L. and {Tohuvavohu}, A. and
         {Neil Gehrels Swift Observatory Team}},
        title = "{GRB 200227A: Swift detection of a burst}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = feb,
       volume = {27234},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27234....1L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{GCN:27288,
       author = {{Breeveld}, A.~A. and {Oates}, S.~R. and {Marshall}, F.~E. and
         {Kuin}, N.~P.~M. and {Brown}, P. and {Gronwall}, C. and {Page}, M.~J. and
         {De Pasquale}, M. and {Siegel}, M.~H. and {D'Ai}, A. and
         {D'Avanzo}, P. and {Barthelmy}, S.~D. and {Beardmore}, A.~P. and
         {Burrows}, D.~N. and {Campana}, S. and {Cenko}, S.~B. and
         {Cusumano}, G. and {D'Elia}, V. ''ASDC'' and {Evans}, P.~A. and
         {Giommi}, P. and {Hartmann}, D. and {Kennea}, J.~A. and
         {Klingler}, N.~J. and {Krimm}, H.~A. and {Lien}, A.~Y. and
         {Malesani}, D.~B. and {Melandri}, A. and {Nousek}, J.~A. and
         {O'Brien}, P.~T. and {Osborne}, J.~P. and {Pagani}, C. and
         {Page}, K.~L. and {Palmer}, D.~M. and {Perri}, M. and {Racusin}, J.~L. and
         {Sakamoto}, T. and {Sbarufatti}, B. and {Tagliaferri}, G. and
         {Tohuvavohu}, A. and {Troja}, E. and {Swift Team}},
        title = "{LIGO/Virgo S200224ca: Transient found in Swift/UVOT counterpart search}",
      journal = {GRB Coordinates Network},
         year = 2020,
        month = mar,
       volume = {27288},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020GCN.27288....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ATel:13383,
       author = {{Pogrosheva}, T. and {Lipunov}, V. and {Rebolo}, R. and {Serra}, M. and
         {Gorbovskoy}, E. and {Buckley}, D. and {Gress}, O. and {Kornilov}, V. and
         {Tiurina}, N. and {Balanutsa}, P. and {Gorbunov}, I. and {Minkina}, E. and
         {Kuznetsov}, A. and {Vladimirov}, V. and {Vlasenko}, D. and
         {Zimnukhov}, D. and {Cheryasov}, D. and {Senik}, V. and
         {Chasovnikov}, A. and {Zhirkov}, K. and {Shumkov}, V. and
         {Pogrosheva}, T. and {Chasovnikov}, A. and {Balakin}, F. and
         {Podesta}, R. and {Lopez}, C. and {Podesta}, F. and {Francile}, C. and
         {Levato}, H. and {Budnev}, N.~M. and {Ershova}, O. and {Tlatov}, A. and
         {Dormidontov}, D. and {Yurkov}, V. and {Gabovich}, A. and
         {Sergienko}, Yu. and {Kobtsev}, D.},
        title = "{MASTER-IAC: new OT with ampl\&gt;6m}",
      journal = {The Astronomer's Telegram},
     keywords = {Request for Observations, Cataclysmic Variable, Transient, Variables},
         year = 2020,
        month = jan,
       volume = {13383},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020ATel13383....1P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

%a
@ARTICLE{aa15,
       author = {{Aasi}, J. and {Abadie}, J. and {Abbott}, B.~P. and {Abbott}, R. and
         {Abbott}, T. and {Abernathy}, M.~R. and {Accadia}, T. and
         {Acernese}, F. and {Adams}, C. and {Adams}, T. and {Adhikari}, R.~X. and
         {Affeldt}, C. and {Agathos}, M. and {Aggarwal}, N. and {Aguiar}, O.~D. and
         {Ajith}, P. and {Allen}, B. and {Allocca}, A. and {Amador Ceron}, E. and
         {Amariutei}, D. and {Anderson}, R.~A. and {Anderson}, S.~B. and
         {Anderson}, W.~G. and {Arai}, K. and {Araya}, M.~C. and
         {Arceneaux}, C. and {Areeda}, J. and {Ast}, S. and {Aston}, S.~M. and
         {Astone}, P. and {Aufmuth}, P. and {Aulbert}, C. and {Austin}, L. and
         {Aylott}, B.~E. and {Babak}, S. and {Baker}, P.~T. and {Ballardin}, G. and
         {Ballmer}, S.~W. and {Barayoga}, J.~C. and {Barker}, D. and
         {Barnum}, S.~H. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and
         {Barsuglia}, M. and {Barton}, M.~A. and {Bartos}, I. and {Bassiri}, R. and
         {Basti}, A. and {Batch}, J. and {Bauchrowitz}, J. and {Bauer}, Th S. and
         {Bebronne}, M. and {Behnke}, B. and {Bejger}, M. and {Beker}, M.~G. and
         {Bell}, A.~S. and {Bell}, C. and {Belopolski}, I. and {Bergmann}, G. and
         {Berliner}, J.~M. and {Bertolini}, A. and {Bessis}, D. and
         {Betzwieser}, J. and {Beyersdorf}, P.~T. and {Bhadbhade}, T. and
         {Bilenko}, I.~A. and {Billingsley}, G. and {Birch}, J. and
         {Bitossi}, M. and {Bizouard}, M.~A. and {Black}, E. and
         {Blackburn}, J.~K. and {Blackburn}, L. and {Blair}, D. and {Blom}, M. and
         {Bock}, O. and {Bodiya}, T.~P. and {Boer}, M. and {Bogan}, C. and
         {Bond}, C. and {Bondu}, F. and {Bonelli}, L. and {Bonnand}, R. and
         {Bork}, R. and {Born}, M. and {Bose}, S. and {Bosi}, L. and
         {Bowers}, J. and {Bradaschia}, C. and {Brady}, P.~R. and
         {Braginsky}, V.~B. and {Branchesi}, M. and {Brannen}, C.~A. and
         {Brau}, J.~E. and {Breyer}, J. and {Briant}, T. and {Bridges}, D.~O. and
         {Brillet}, A. and {Brinkmann}, M. and {Brisson}, V. and {Britzger}, M. and
         {Brooks}, A.~F. and {Brown}, D.~A. and {Brown}, D.~D. and
         {Br{\"u}ckner}, F. and {Bulik}, T. and {Bulten}, H.~J. and
         {Buonanno}, A. and {Buskulic}, D. and {Buy}, C. and {Byer}, R.~L. and {many others}},
        title = "{Characterization of the LIGO detectors during their sixth science run}",
      journal = {Classical and Quantum Gravity},
     keywords = {General Relativity and Quantum Cosmology, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = "2015",
        month = "Jun",
       volume = {32},
       number = {11},
          eid = {115012},
        pages = {115012},
          doi = {10.1088/0264-9381/32/11/115012},
archivePrefix = {arXiv},
       eprint = {1410.7764},
 primaryClass = {gr-qc},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015CQGra..32k5012A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb09,
       author = {{Abbott}, B.~P. and {Abbott}, R. and {Adhikari}, R. and {Ajith}, P. and
         {Allen}, B. and {Allen}, G. and {Amin}, R.~S. and {Anderson}, S.~B. and
         {Anderson}, W.~G. and {Arain}, M.~A. and {Araya}, M. and {Armand
        ula}, H. and {Armor}, P. and {Aso}, Y. and {Aston}, S. and
         {Aufmuth}, P. and {Aulbert}, C. and {Babak}, S. and {Baker}, P. and
         {Ballmer}, S. and {Barker}, C. and {Barker}, D. and {Barr}, B. and
         {Barriga}, P. and {Barsotti}, L. and {Barton}, M.~A. and {Bartos}, I. and
         {Bassiri}, R. and {Bastarrika}, M. and {Behnke}, B. and
         {Benacquista}, M. and {Betzwieser}, J. and {Beyersdorf}, P.~T. and
         {Bilenko}, I.~A. and {Billingsley}, G. and {Biswas}, R. and
         {Black}, E. and {Blackburn}, J.~K. and {Blackburn}, L. and {Blair}, D. and
         {Bland}, B. and {Bodiya}, T.~P. and {Bogue}, L. and {Bork}, R. and
         {Boschi}, V. and {Bose}, S. and {Brady}, P.~R. and {Braginsky}, V.~B. and
         {Brau}, J.~E. and {Bridges}, D.~O. and {Brinkmann}, M. and
         {Brooks}, A.~F. and {Brown}, D.~A. and {Brummit}, A. and {Brunet}, G. and
         {Bullington}, A. and {Buonanno}, A. and {Burmeister}, O. and
         {Byer}, R.~L. and {Cadonati}, L. and {Camp}, J.~B. and {Cannizzo}, J. and
         {Cannon}, K.~C. and {Cao}, J. and {Cardenas}, L. and {Caride}, S. and
         {Castaldi}, G. and {Caudill}, S. and {Cavagli{\`a}}, M. and
         {Cepeda}, C. and {Chalermsongsak}, T. and {Chalkley}, E. and
         {Charlton}, P. and {Chatterji}, S. and {Chelkowski}, S. and {Chen}, Y. and
         {Christensen}, N. and {Chung}, C.~T.~Y. and {Clark}, D. and
         {Clark}, J. and {Clayton}, J.~H. and {Cokelaer}, T. and
         {Colacino}, C.~N. and {Conte}, R. and {Cook}, D. and
         {Corbitt}, T.~R.~C. and {Cornish}, N. and {Coward}, D. and
         {Coyne}, D.~C. and {Creighton}, J.~D.~E. and {Creighton}, T.~D. and
         {Cruise}, A.~M. and {Culter}, R.~M. and {Cumming}, A. and
         {Cunningham}, L. and {Danilishin}, S.~L. and {Danzmann}, K. and
         {Daudert}, B. and {Davies}, G. and {Daw}, E.~J. and {DeBra}, D. and
         {Degallaix}, J. and {Dergachev}, V. and {Desai}, S. and {DeSalvo}, R. and
         {Dhurandhar}, S. and {D{\'\i}az}, M. and {Dietz}, A. and {Donovan}, F. and
         {Dooley}, K.~L. and {Doomes}, E.~E. and {Drever}, R.~W.~P. and
         {Dueck}, J. and {Duke}, I. and {Dumas}, J. -C. and {Dwyer}, J.~G. and
         {Echols}, C. and {Edgar}, M. and {Effler}, A. and {Ehrens}, P. and
         {Espinoza}, E. and {Etzel}, T. and {Evans}, M. and {Evans}, T. and
         {Fairhurst}, S. and {Faltas}, Y. and {Fan}, Y. and {Fazi}, D. and
         {Fehrmenn}, H. and {Finn}, L.~S. and {Flasch}, K. and {Foley}, S. and
         {Forrest}, C. and {Fotopoulos}, N. and {Franzen}, A. and {Frede}, M. and
         {Frei}, M. and {Frei}, Z. and {Freise}, A. and {Frey}, R. and
         {Fricke}, T. and {Fritschel}, P. and {Frolov}, V.~V. and {Fyffe}, M. and
         {Galdi}, V. and {Garofoli}, J.~A. and {Gholami}, I. and
         {Giaime}, J.~A. and {Giampanis}, S. and {Giardina}, K.~D. and
         {Goda}, K. and {Goetz}, E. and {Goggin}, L.~M. and {Gonz{\'a}lez}, G. and
         {Gorodetsky}, M.~L. and {Go{\ss}ler}, S. and {Gouaty}, R. and
         {Grant}, A. and {Gras}, S. and {Gray}, C. and {Gray}, M. and
         {Greenhalgh}, R.~J.~S. and {Gretarsson}, A.~M. and {Grimaldi}, F. and
         {Grosso}, R. and {Grote}, H. and {Grunewald}, S. and {Guenther}, M. and
         {Gustafson}, E.~K. and {Gustafson}, R. and {Hage}, B. and
         {Hallam}, J.~M. and {Hammer}, D. and {Hammond}, G.~D. and {Hanna}, C. and
         {Hanson}, J. and {Harms}, J. and {Harry}, G.~M. and {Harry}, I.~W. and
         {Harstad}, E.~D. and {Haughian}, K. and {Hayama}, K. and {Heefner}, J. and
         {Heng}, I.~S. and {Heptonstall}, A. and {Hewitson}, M. and {Hild}, S. and
         {Hirose}, E. and {Hoak}, D. and {Hodge}, K.~A. and {Holt}, K. and
         {Hosken}, D.~J. and {Hough}, J. and {Hoyland}, D. and {Hughey}, B. and
         {Huttner}, S.~H. and {Ingram}, D.~R. and {Isogai}, T. and {Ito}, M. and
         {Ivanov}, A. and {Johnson}, B. and {Johnson}, W.~W. and {Jones}, D.~I. and
         {Jones}, G. and {Jones}, R. and {Ju}, L. and {Kalmus}, P. and
         {Kalogera}, V. and {Kandhasamy}, S. and {Kanner}, J. and
         {Kasprzyk}, D. and {Katsavounidis}, E. and {Kawabe}, K. and
         {Kawamura}, S. and {Kawazoe}, F. and {Kells}, W. and {Keppel}, D.~G. and
         {Khalaidovski}, A. and {Khalili}, F.~Y. and {Khan}, R. and
         {Khazanov}, E. and {King}, P. and {Kissel}, J.~S. and {Klimenko}, S. and
         {Kokeyama}, K. and {Kondrashov}, V. and {Kopparapu}, R. and {Korand
        a}, S. and {Kozak}, D. and {Krishnan}, B. and {Kumar}, R. and
         {Kwee}, P. and {Lam}, P.~K. and {Landry}, M. and {Lantz}, B. and
         {Lazzarini}, A. and {Lei}, H. and {Lei}, M. and {Leindecker}, N. and
         {Leonor}, I. and {Li}, C. and {Lin}, H. and {Lindquist}, P.~E. and
         {Littenberg}, T.~B. and {Lockerbie}, N.~A. and {Lodhia}, D. and
         {Longo}, M. and {Lormand}, M. and {Lu}, P. and {Lubi{\'n}ski}, M. and
         {Lucianetti}, A. and {L{\"u}ck}, H. and {Machenschalk}, B. and
         {MacInnis}, M. and {Mageswaran}, M. and {Mailand}, K. and {Mandel}, I. and
         {Mandic}, V. and {M{\'a}rka}, S. and {M{\'a}rka}, Z. and
         {Markosyan}, A. and {Markowitz}, J. and {Maros}, E. and
         {Martin}, I.~W. and {Martin}, R.~M. and {Marx}, J.~N. and {Mason}, K. and
         {Matichard}, F. and {Matone}, L. and {Matzner}, R.~A. and
         {Mavalvala}, N. and {McCarthy}, R. and {McClelland}, D.~E. and
         {McGuire}, S.~C. and {McHugh}, M. and {McIntyre}, G. and
         {McKechan}, D.~J.~A. and {McKenzie}, K. and {Mehmet}, M. and
         {Melatos}, A. and {Melissinos}, A.~C. and {Men{\'e}ndez}, D.~F. and
         {Mendell}, G. and {Mercer}, R.~A. and {Meshkov}, S. and
         {Messenger}, C. and {Meyer}, M.~S. and {Miller}, J. and {Minelli}, J. and
         {Mino}, Y. and {Mitrofanov}, V.~P. and {Mitselmakher}, G. and
         {Mittleman}, R. and {Miyakawa}, O. and {Moe}, B. and {Mohanty}, S.~D. and
         {Mohapatra}, S.~R.~P. and {Moreno}, G. and {Morioka}, T. and
         {Mors}, K. and {Mossavi}, K. and {Mow Lowry}, C. and {Mueller}, G. and
         {M{\"u}ller-Ebhardt}, H. and {Muhammad}, D. and {Mukherjee}, S. and
         {Mukhopadhyay}, H. and {Mullavey}, A. and {Munch}, J. and
         {Murray}, P.~G. and {Myers}, E. and {Myers}, J. and {Nash}, T. and
         {Nelson}, J. and {Newton}, G. and {Nishizawa}, A. and {Numata}, K. and
         {O'Dell}, J. and {O'Reilly}, B. and {O'Shaughnessy}, R. and
         {Ochsner}, E. and {Ogin}, G.~H. and {Ottaway}, D.~J. and
         {Ottens}, R.~S. and {Overmier}, H. and {Owen}, B.~J. and {Pan}, Y. and
         {Pankow}, C. and {Papa}, M.~A. and {Parameshwaraiah}, V. and
         {Patel}, P. and {Pedraza}, M. and {Penn}, S. and {Perraca}, A. and
         {Pierro}, V. and {Pinto}, I.~M. and {Pitkin}, M. and {Pletsch}, H.~J. and
         {Plissi}, M.~V. and {Postiglione}, F. and {Principe}, M. and
         {Prix}, R. and {Prokhorov}, L. and {Punken}, O. and {Quetschke}, V. and
         {Raab}, F.~J. and {Rabeling}, D.~S. and {Radkins}, H. and {Raffai}, P. and
         {Raics}, Z. and {Rainer}, N. and {Rakhmanov}, M. and {Raymond}, V. and
         {Reed}, C.~M. and {Reed}, T. and {Rehbein}, H. and {Reid}, S. and
         {Reitze}, D.~H. and {Riesen}, R. and {Riles}, K. and {Rivera}, B. and
         {Roberts}, P. and {Robertson}, N.~A. and {Robinson}, C. and
         {Robinson}, E.~L. and {Roddy}, S. and {R{\"o}ver}, C. and
         {Rollins}, J. and {Romano}, J.~D. and {Romie}, J.~H. and {Rowan}, S. and
         {R{\"u}diger}, A. and {Russell}, P. and {Ryan}, K. and {Sakata}, S. and
         {de la Jordana}, L. Sancho and {Sandberg}, V. and {Sannibale}, V. and
         {Santamar{\'\i}a}, L. and {Saraf}, S. and {Sarin}, P. and
         {Sathyaprakash}, B.~S. and {Sato}, S. and {Satterthwaite}, M. and
         {Saulson}, P.~R. and {Savage}, R. and {Savov}, P. and {Scanlan}, M. and
         {Schilling}, R. and {Schnabel}, R. and {Schofield}, R. and
         {Schulz}, B. and {Schutz}, B.~F. and {Schwinberg}, P. and {Scott}, J. and
         {Scott}, S.~M. and {Searle}, A.~C. and {Sears}, B. and {Seifert}, F. and
         {Sellers}, D. and {Sengupta}, A.~S. and {Sergeev}, A. and
         {Shapiro}, B. and {Shawhan}, P. and {Shoemaker}, D.~H. and
         {Sibley}, A. and {Siemens}, X. and {Sigg}, D. and {Sinha}, S. and
         {Sintes}, A.~M. and {Slagmolen}, B.~J.~J. and {Slutsky}, J. and
         {Smith}, J.~R. and {Smith}, M.~R. and {Smith}, N.~D. and {Somiya}, K. and
         {Sorazu}, B. and {Stein}, A. and {Stein}, L.~C. and {Steplewski}, S. and
         {Stochino}, A. and {Stone}, R. and {Strain}, K.~A. and {Strigin}, S. and
         {Stroeer}, A. and {Stuver}, A.~L. and {Summerscales}, T.~Z. and
         {Sun}, K. -X. and {Sung}, M. and {Sutton}, P.~J. and {Szokoly}, G.~P. and
         {Talukder}, D. and {Tang}, L. and {Tanner}, D.~B. and
         {Tarabrin}, S.~P. and {Taylor}, J.~R. and {Taylor}, R. and
         {Thacker}, J. and {Thorne}, K.~A. and {Th{\"u}ring}, A. and
         {Tokmakov}, K.~V. and {Torres}, C. and {Torrie}, C. and {Traylor}, G. and
         {Trias}, M. and {Ugolini}, D. and {Ulmen}, J. and {Urbanek}, K. and
         {Vahlbruch}, H. and {Vallisneri}, M. and {van den Broeck}, C. and
         {van der Sluys}, M.~V. and {van Veggel}, A.~A. and {Vass}, S. and
         {Vaulin}, R. and {Vecchio}, A. and {Veitch}, J. and {Veitch}, P. and
         {Veltkamp}, C. and {Villar}, A. and {Vorvick}, C. and
         {Vyachanin}, S.~P. and {Waldman}, S.~J. and {Wallace}, L. and
         {Ward}, R.~L. and {Weidner}, A. and {Weinert}, M. and
         {Weinstein}, A.~J. and {Weiss}, R. and {Wen}, L. and {Wen}, S. and
         {Wette}, K. and {Whelan}, J.~T. and {Whitcomb}, S.~E. and
         {Whiting}, B.~F. and {Wilkinson}, C. and {Willems}, P.~A. and
         {Williams}, H.~R. and {Williams}, L. and {Willke}, B. and {Wilmut}, I. and
         {Winkelmann}, L. and {Winkler}, W. and {Wipf}, C.~C. and
         {Wiseman}, A.~G. and {Woan}, G. and {Wooley}, R. and {Worden}, J. and
         {Wu}, W. and {Yakushin}, I. and {Yamamoto}, H. and {Yan}, Z. and
         {Yoshida}, S. and {Zanolin}, M. and {Zhang}, J. and {Zhang}, L. and
         {Zhao}, C. and {Zotov}, N. and {Zucker}, M.~E. and
         {M{\"u}hlen}, H. zur and {Zweizig}, J.},
        title = "{LIGO: the Laser Interferometer Gravitational-Wave Observatory}",
      journal = {Reports on Progress in Physics},
     keywords = {General Relativity and Quantum Cosmology},
         year = 2009,
        month = jul,
       volume = {72},
       number = {7},
          eid = {076901},
        pages = {076901},
          doi = {10.1088/0034-4885/72/7/076901},
archivePrefix = {arXiv},
       eprint = {0711.3041},
 primaryClass = {gr-qc},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2009RPPh...72g6901A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb17,
        author = {{Abbott}, B.~P. and {Abbott}, R. and {Abbott}, T.~D. and {Acernese}, F. and
         {Ackley}, K. and {Adams}, C. and {Adams}, T. and {Addesso}, P. and
         {Adhikari}, R.~X. and {Adya}, V.~B. and {Affeldt}, C. and
         {Afrough}, M. and {Agarwal}, B. and {Agathos}, M. and {Agatsuma}, K. and
         {Aggarwal}, N. and {Aguiar}, O.~D. and {Aiello}, L. and {Ain}, A. and
         {Ajith}, P. and {Allen}, B. and {Allen}, G. and {Allocca}, A. and
         {Altin}, P.~A. and {Amato}, A. and {Ananyeva}, A. and
         {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and
         {Antier}, S. and {Appert}, S. and {Arai}, K. and {Araya}, M.~C. and
         {Areeda}, J.~S. and {Arnaud}, N. and {Arun}, K.~G. and {Ascenzi}, S. and
         {Ashton}, G. and {Ast}, M. and {Aston}, S.~M. and {Astone}, P. and
         {Atallah}, D.~V. and {Aufmuth}, P. and {Aulbert}, C. and
         {AultONeal}, K. and {Austin}, C. and {Avila-Alvarez}, A. and
         {Babak}, S. and {Bacon}, P. and {Bader}, M.~K.~M. and {Bae}, S. and
         {Baker}, P.~T. and {Baldaccini}, F. and {Ballardin}, G. and
         {Ballmer}, S.~W. and {Banagiri}, S. and {Barayoga}, J.~C. and
         {Barclay}, S.~E. and {Barish}, B.~C. and {Barker}, D. and
         {Barkett}, K. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and
         {Barsuglia}, M. and {Barta}, D. and {Barthelmy}, S.~D. and
         {Bartlett}, J. and {Bartos}, I. and {Bassiri}, R. and {Basti}, A. and
         {Batch}, J.~C. and {Bawaj}, M. and {Bayley}, J.~C. and {Bazzan}, M. and
         {B{\'e}csy}, B. and {Beer}, C. and {Bejger}, M. and {Belahcene}, I. and
         {Bell}, A.~S. and {Berger}, B.~K. and {Bergmann}, G. and {Bero}, J.~J. and
         {Berry}, C.~P.~L. and {Bersanetti}, D. and {Bertolini}, A. and
         {Betzwieser}, J. and {Bhagwat}, S. and {Bhandare}, R. and
         {Bilenko}, I.~A. and {Billingsley}, G. and {Billman}, C.~R. and
         {Birch}, J. and {Birney}, R. and {Birnholtz}, O. and {Biscans}, S. and
         {Biscoveanu}, S. and {Bisht}, A. and {Bitossi}, M. and {Biwer}, C. and
         {Bizouard}, M.~A. and {Blackburn}, J.~K. and {Blackman}, J. and
         {Blair}, C.~D. and {Blair}, D.~G. and {Blair}, R.~M. and {Bloemen}, S. and
         {Bock}, O. and {Bode}, N. and {Boer}, M. and {Bogaert}, G. and
         {Bohe}, A. and {Bondu}, F. and {Bonilla}, E. and {Bonnand}, R. and
         {Boom}, B.~A. and {Bork}, R. and {Boschi}, V. and {Bose}, S. and
         {Bossie}, K. and {Bouffanais}, Y. and {Bozzi}, A. and {Bradaschia}, C. and
         {Brady}, P.~R. and {Branchesi}, M. and {Brau}, J.~E. and {Briant}, T. and
         {Brillet}, A. and {Brinkmann}, M. and {Brisson}, V. and {Brockill}, P. and
         {Broida}, J.~E. and {Brooks}, A.~F. and {Brown}, D.~A. and
         {Brown}, D.~D. and {Brunett}, S. and {Buchanan}, C.~C. and
         {Buikema}, A. and {Bulik}, T. and {Bulten}, H.~J. and {Buonanno}, A. and
         {Buskulic}, D. and {Buy}, C. and {Byer}, R.~L. and {Cabero}, M. and
         {Cadonati}, L. and {Cagnoli}, G. and {Cahillane}, C. and
         {Calder{\'o}n Bustillo}, J. and {Callister}, T.~A. and {Calloni}, E. and
         {Camp}, J.~B. and {Canepa}, M. and {Canizares}, P. and {Cannon}, K.~C. and
         {Cao}, H. and {Cao}, J. and {Capano}, C.~D. and {Capocasa}, E. and
         {Carbognani}, F. and {Caride}, S. and {Carney}, M.~F. and
         {Casanueva Diaz}, J. and {Casentini}, C. and {Caudill}, S. and
         {Cavagli{\`a}}, M. and {Cavalier}, F. and {Cavalieri}, R. and
         {Cella}, G. and {Cepeda}, C.~B. and {Cerd{\'a}-Dur{\'a}n}, P. and
         {Cerretani}, G. and {Cesarini}, E. and {Chamberlin}, S.~J. and
         {Chan}, M. and {Chao}, S. and {Charlton}, P. and {Chase}, E. and {Chassand
        e-Mottin}, E. and {Chatterjee}, D. and {Chatziioannou}, K. and
         {Cheeseboro}, B.~D. and {Chen}, H.~Y. and {Chen}, X. and {Chen}, Y. and
         {Cheng}, H. -P. and {Chia}, H. and {Chincarini}, A. and {Chiummo}, A. and
         {Chmiel}, T. and {Cho}, H.~S. and {Cho}, M. and {Chow}, J.~H. and
         {Christensen}, N. and {Chu}, Q. and {Chua}, A.~J.~K. and {Chua}, S. and
         {Chung}, A.~K.~W. and {Chung}, S. and {Ciani}, G. and {Ciolfi}, R. and
         {Cirelli}, C.~E. and {Cirone}, A. and {Clara}, F. and {Clark}, J.~A. and
         {Clearwater}, P. and {Cleva}, F. and {Cocchieri}, C. and {Coccia}, E. and
         {Cohadon}, P. -F. and {Cohen}, D. and {Colla}, A. and
         {Collette}, C.~G. and {Cominsky}, L.~R. and {Constancio}, M., Jr. and
         {Conti}, L. and {Cooper}, S.~J. and {Corban}, P. and {Corbitt}, T.~R. and
         {Cordero-Carri{\'o}n}, I. and {Corley}, K.~R. and {Cornish}, N. and
         {Corsi}, A. and {Cortese}, S. and {Costa}, C.~A. and {Coughlin}, M.~W. and
         {Coughlin}, S.~B. and {Coulon}, J. -P. and {Countryman}, S.~T. and
         {Couvares}, P. and {Covas}, P.~B. and {Cowan}, E.~E. and
         {Coward}, D.~M. and {Cowart}, M.~J. and {Coyne}, D.~C. and {Coyne}, R. and
         {Creighton}, J.~D.~E. and {Creighton}, T.~D. and {Cripe}, J. and
         {Crowder}, S.~G. and {Cullen}, T.~J. and {Cumming}, A. and
         {Cunningham}, L. and {Cuoco}, E. and {Dal Canton}, T. and
         {D{\'a}lya}, G. and {Danilishin}, S.~L. and {D'Antonio}, S. and
         {Danzmann}, K. and {Dasgupta}, A. and {Da Silva Costa}, C.~F. and
         {Dattilo}, V. and {Dave}, I. and {Davier}, M. and {Davis}, D. and
         {Daw}, E.~J. and {Day}, B. and {De}, S. and {DeBra}, D. and
         {Degallaix}, J. and {De Laurentis}, M. and {Del{\'e}glise}, S. and
         {Del Pozzo}, W. and {Demos}, N. and {Denker}, T. and {Dent}, T. and
         {De Pietri}, R. and {Dergachev}, V. and {De Rosa}, R. and
         {DeRosa}, R.~T. and {De Rossi}, C. and {DeSalvo}, R. and
         {de Varona}, O. and {Devenson}, J. and {Dhurandhar}, S. and
         {D{\'\i}az}, M.~C. and {Di Fiore}, L. and {Di Giovanni}, M. and
         {Di Girolamo}, T. and {Di Lieto}, A. and {Di Pace}, S. and
         {Di Palma}, I. and {Di Renzo}, F. and {Doctor}, Z. and {Dolique}, V. and
         {Donovan}, F. and {Dooley}, K.~L. and {Doravari}, S. and
         {Dorrington}, I. and {Douglas}, R. and {Dovale {\'A}lvarez}, M. and
         {Downes}, T.~P. and {Drago}, M. and {Dreissigacker}, C. and
         {Driggers}, J.~C. and {Du}, Z. and {Ducrot}, M. and {Dupej}, P. and
         {Dwyer}, S.~E. and {Edo}, T.~B. and {Edwards}, M.~C. and {Effler}, A. and
         {Ehrens}, P. and {Eichholz}, J. and {Eikenberry}, S.~S. and
         {Eisenstein}, R.~A. and {Essick}, R.~C. and {Estevez}, D. and
         {Etienne}, Z.~B. and {Etzel}, T. and {Evans}, M. and {Evans}, T.~M. and
         {Factourovich}, M. and {Fafone}, V. and {Fair}, H. and {Fairhurst}, S. and
         {Fan}, X. and {Farinon}, S. and {Farr}, B. and {Farr}, W.~M. and
         {Fauchon-Jones}, E.~J. and {Favata}, M. and {Fays}, M. and {Fee}, C. and
         {Fehrmann}, H. and {Feicht}, J. and {Fejer}, M.~M. and {Fernand
        ez-Galiana}, A. and {Ferrante}, I. and {Ferreira}, E.~C. and
         {Ferrini}, F. and {Fidecaro}, F. and {Finstad}, D. and {Fiori}, I. and
         {Fiorucci}, D. and {Fishbach}, M. and {Fisher}, R.~P. and
         {Fitz-Axen}, M. and {Flaminio}, R. and {Fletcher}, M. and {Fong}, H. and
         {Font}, J.~A. and {Forsyth}, P.~W.~F. and {Forsyth}, S.~S. and
         {Fournier}, J. -D. and {Frasca}, S. and {Frasconi}, F. and {Frei}, Z. and
         {Freise}, A. and {Frey}, R. and {Frey}, V. and {Fries}, E.~M. and
         {Fritschel}, P. and {Frolov}, V.~V. and {Fulda}, P. and {Fyffe}, M. and
         {Gabbard}, H. and {Gadre}, B.~U. and {Gaebel}, S.~M. and {Gair}, J.~R. and
         {Gammaitoni}, L. and {Ganija}, M.~R. and {Gaonkar}, S.~G. and
         {Garcia-Quiros}, C. and {Garufi}, F. and {Gateley}, B. and
         {Gaudio}, S. and {Gaur}, G. and {Gayathri}, V. and {Gehrels}, N. and
         {Gemme}, G. and {Genin}, E. and {Gennai}, A. and {George}, D. and
         {George}, J. and {Gergely}, L. and {Germain}, V. and {Ghonge}, S. and
         {Ghosh}, Abhirup and {Ghosh}, Archisman and {Ghosh}, S. and
         {Giaime}, J.~A. and {Giardina}, K.~D. and {Giazotto}, A. and
         {Gill}, K. and {Glover}, L. and {Goetz}, E. and {Goetz}, R. and
         {Gomes}, S. and {Goncharov}, B. and {Gonz{\'a}lez}, G. and
         {Gonzalez Castro}, J.~M. and {Gopakumar}, A. and {Gorodetsky}, M.~L. and
         {Gossan}, S.~E. and {Gosselin}, M. and {Gouaty}, R. and {Grado}, A. and
         {Graef}, C. and {Granata}, M. and {Grant}, A. and {Gras}, S. and
         {Gray}, C. and {Greco}, G. and {Green}, A.~C. and {Gretarsson}, E.~M. and
         {Griswold}, B. and {Groot}, P. and {Grote}, H. and {Grunewald}, S. and
         {Gruning}, P. and {Guidi}, G.~M. and {Guo}, X. and {Gupta}, A. and
         {Gupta}, M.~K. and {Gushwa}, K.~E. and {Gustafson}, E.~K. and
         {Gustafson}, R. and {Halim}, O. and {Hall}, B.~R. and {Hall}, E.~D. and
         {Hamilton}, E.~Z. and {Hammond}, G. and {Haney}, M. and {Hanke}, M.~M. and
         {Hanks}, J. and {Hanna}, C. and {Hannam}, M.~D. and
         {Hannuksela}, O.~A. and {Hanson}, J. and {Hardwick}, T. and
         {Harms}, J. and {Harry}, G.~M. and {Harry}, I.~W. and {Hart}, M.~J. and
         {Haster}, C. -J. and {Haughian}, K. and {Healy}, J. and {Heidmann}, A. and
         {Heintze}, M.~C. and {Heitmann}, H. and {Hello}, P. and {Hemming}, G. and
         {Hendry}, M. and {Heng}, I.~S. and {Hennig}, J. and
         {Heptonstall}, A.~W. and {Heurs}, M. and {Hild}, S. and {Hinderer}, T. and
         {Hoak}, D. and {Hofman}, D. and {Holt}, K. and {Holz}, D.~E. and
         {Hopkins}, P. and {Horst}, C. and {Hough}, J. and {Houston}, E.~A. and
         {Howell}, E.~J. and {Hreibi}, A. and {Hu}, Y.~M. and {Huerta}, E.~A. and
         {Huet}, D. and {Hughey}, B. and {Husa}, S. and {Huttner}, S.~H. and
         {Huynh-Dinh}, T. and {Indik}, N. and {Inta}, R. and {Intini}, G. and
         {Isa}, H.~N. and {Isac}, J. -M. and {Isi}, M. and {Iyer}, B.~R. and
         {Izumi}, K. and {Jacqmin}, T. and {Jani}, K. and {Jaranowski}, P. and
         {Jawahar}, S. and {Jim{\'e}nez-Forteza}, F. and {Johnson}, W.~W. and
         {Jones}, D.~I. and {Jones}, R. and {Jonker}, R.~J.~G. and {Ju}, L. and
         {Junker}, J. and {Kalaghatgi}, C.~V. and {Kalogera}, V. and
         {Kamai}, B. and {Kandhasamy}, S. and {Kang}, G. and {Kanner}, J.~B. and
         {Kapadia}, S.~J. and {Karki}, S. and {Karvinen}, K.~S. and
         {Kasprzack}, M. and {Katolik}, M. and {Katsavounidis}, E. and
         {Katzman}, W. and {Kaufer}, S. and {Kawabe}, K. and
         {K{\'e}f{\'e}lian}, F. and {Keitel}, D. and {Kemball}, A.~J. and
         {Kennedy}, R. and {Kent}, C. and {Key}, J.~S. and {Khalili}, F.~Y. and
         {Khan}, I. and {Khan}, S. and {Khan}, Z. and {Khazanov}, E.~A. and
         {Kijbunchoo}, N. and {Kim}, Chunglee and {Kim}, J.~C. and {Kim}, K. and
         {Kim}, W. and {Kim}, W.~S. and {Kim}, Y. -M. and {Kimbrell}, S.~J. and
         {King}, E.~J. and {King}, P.~J. and {Kinley-Hanlon}, M. and
         {Kirchhoff}, R. and {Kissel}, J.~S. and {Kleybolte}, L. and
         {Klimenko}, S. and {Knowles}, T.~D. and {Koch}, P. and
         {Koehlenbeck}, S.~M. and {Koley}, S. and {Kondrashov}, V. and
         {Kontos}, A. and {Korobko}, M. and {Korth}, W.~Z. and {Kowalska}, I. and
         {Kozak}, D.~B. and {Kr{\"a}mer}, C. and {Kringel}, V. and
         {Krishnan}, B. and {Kr{\'o}lak}, A. and {Kuehn}, G. and {Kumar}, P. and
         {Kumar}, R. and {Kumar}, S. and {Kuo}, L. and {Kutynia}, A. and
         {Kwang}, S. and {Lackey}, B.~D. and {Lai}, K.~H. and {Landry}, M. and
         {Lang}, R.~N. and {Lange}, J. and {Lantz}, B. and {Lanza}, R.~K. and
         {Larson}, S.~L. and {Lartaux-Vollard}, A. and {Lasky}, P.~D. and
         {Laxen}, M. and {Lazzarini}, A. and {Lazzaro}, C. and {Leaci}, P. and
         {Leavey}, S. and {Lee}, C.~H. and {Lee}, H.~K. and {Lee}, H.~M. and
         {Lee}, H.~W. and {Lee}, K. and {Lehmann}, J. and {Lenon}, A. and
         {Leonardi}, M. and {Leroy}, N. and {Letendre}, N. and {Levin}, Y. and
         {Li}, T.~G.~F. and {Linker}, S.~D. and {Littenberg}, T.~B. and
         {Liu}, J. and {Lo}, R.~K.~L. and {Lockerbie}, N.~A. and
         {London}, L.~T. and {Lord}, J.~E. and {Lorenzini}, M. and
         {Loriette}, V. and {Lormand}, M. and {Losurdo}, G. and {Lough}, J.~D. and
         {Lousto}, C.~O. and {Lovelace}, G. and {L{\"u}ck}, H. and {Lumaca}, D. and
         {Lundgren}, A.~P. and {Lynch}, R. and {Ma}, Y. and {Macas}, R. and
         {Macfoy}, S. and {Machenschalk}, B. and {MacInnis}, M. and
         {Macleod}, D.~M. and {Maga{\~n}a Hernandez}, I. and {Maga{\~n}a-Sand
        oval}, F. and {Maga{\~n}a Zertuche}, L. and {Magee}, R.~M. and
         {Majorana}, E. and {Maksimovic}, I. and {Man}, N. and {Mandic}, V. and
         {Mangano}, V. and {Mansell}, G.~L. and {Manske}, M. and
         {Mantovani}, M. and {Marchesoni}, F. and {Marion}, F. and
         {M{\'a}rka}, S. and {M{\'a}rka}, Z. and {Markakis}, C. and
         {Markosyan}, A.~S. and {Markowitz}, A. and {Maros}, E. and
         {Marquina}, A. and {Marsh}, P. and {Martelli}, F. and {Martellini}, L. and
         {Martin}, I.~W. and {Martin}, R.~M. and {Martynov}, D.~V. and
         {Mason}, K. and {Massera}, E. and {Masserot}, A. and
         {Massinger}, T.~J. and {Masso-Reid}, M. and {Mastrogiovanni}, S. and
         {Matas}, A. and {Matichard}, F. and {Matone}, L. and {Mavalvala}, N. and
         {Mazumder}, N. and {McCarthy}, R. and {McClelland}, D.~E. and
         {McCormick}, S. and {McCuller}, L. and {McGuire}, S.~C. and
         {McIntyre}, G. and {McIver}, J. and {McManus}, D.~J. and {McNeill}, L. and
         {McRae}, T. and {McWilliams}, S.~T. and {Meacher}, D. and
         {Meadors}, G.~D. and {Mehmet}, M. and {Meidam}, J. and
         {Mejuto-Villa}, E. and {Melatos}, A. and {Mendell}, G. and
         {Mercer}, R.~A. and {Merilh}, E.~L. and {Merzougui}, M. and
         {Meshkov}, S. and {Messenger}, C. and {Messick}, C. and
         {Metzdorff}, R. and {Meyers}, P.~M. and {Miao}, H. and {Michel}, C. and
         {Middleton}, H. and {Mikhailov}, E.~E. and {Milano}, L. and
         {Miller}, A.~L. and {Miller}, B.~B. and {Miller}, J. and
         {Millhouse}, M. and {Milovich-Goff}, M.~C. and {Minazzoli}, O. and
         {Minenkov}, Y. and {Ming}, J. and {Mishra}, C. and {Mitra}, S. and
         {Mitrofanov}, V.~P. and {Mitselmakher}, G. and {Mittleman}, R. and
         {Moffa}, D. and {Moggi}, A. and {Mogushi}, K. and {Mohan}, M. and
         {Mohapatra}, S.~R.~P. and {Montani}, M. and {Moore}, C.~J. and
         {Moraru}, D. and {Moreno}, G. and {Morriss}, S.~R. and {Mours}, B. and
         {Mow-Lowry}, C.~M. and {Mueller}, G. and {Muir}, A.~W. and
         {Mukherjee}, Arunava and {Mukherjee}, D. and {Mukherjee}, S. and
         {Mukund}, N. and {Mullavey}, A. and {Munch}, J. and {Mu{\~n}iz}, E.~A. and
         {Muratore}, M. and {Murray}, P.~G. and {Napier}, K. and
         {Nardecchia}, I. and {Naticchioni}, L. and {Nayak}, R.~K. and
         {Neilson}, J. and {Nelemans}, G. and {Nelson}, T.~J.~N. and {Nery}, M. and
         {Neunzert}, A. and {Nevin}, L. and {Newport}, J.~M. and {Newton}, G. and
         {Ng}, K.~K.~Y. and {Nguyen}, P. and {Nguyen}, T.~T. and {Nichols}, D. and
         {Nielsen}, A.~B. and {Nissanke}, S. and {Nitz}, A. and {Noack}, A. and
         {Nocera}, F. and {Nolting}, D. and {North}, C. and {Nuttall}, L.~K. and
         {Oberling}, J. and {O'Dea}, G.~D. and {Ogin}, G.~H. and {Oh}, J.~J. and
         {Oh}, S.~H. and {Ohme}, F. and {Okada}, M.~A. and {Oliver}, M. and
         {Oppermann}, P. and {Oram}, Richard J. and {O'Reilly}, B. and
         {Ormiston}, R. and {Ortega}, L.~F. and {O'Shaughnessy}, R. and
         {Ossokine}, S. and {Ottaway}, D.~J. and {Overmier}, H. and
         {Owen}, B.~J. and {Pace}, A.~E. and {Page}, J. and {Page}, M.~A. and
         {Pai}, A. and {Pai}, S.~A. and {Palamos}, J.~R. and {Palashov}, O. and
         {Palomba}, C. and {Pal-Singh}, A. and {Pan}, Howard and
         {Pan}, Huang-Wei and {Pang}, B. and {Pang}, P.~T.~H. and {Pankow}, C. and
         {Pannarale}, F. and {Pant}, B.~C. and {Paoletti}, F. and {Paoli}, A. and
         {Papa}, M.~A. and {Parida}, A. and {Parker}, W. and {Pascucci}, D. and
         {Pasqualetti}, A. and {Passaquieti}, R. and {Passuello}, D. and
         {Patil}, M. and {Patricelli}, B. and {Pearlstone}, B.~L. and
         {Pedraza}, M. and {Pedurand}, R. and {Pekowsky}, L. and {Pele}, A. and
         {Penn}, S. and {Perez}, C.~J. and {Perreca}, A. and {Perri}, L.~M. and
         {Pfeiffer}, H.~P. and {Phelps}, M. and {Piccinni}, O.~J. and
         {Pichot}, M. and {Piergiovanni}, F. and {Pierro}, V. and {Pillant}, G. and
         {Pinard}, L. and {Pinto}, I.~M. and {Pirello}, M. and {Pitkin}, M. and
         {Poe}, M. and {Poggiani}, R. and {Popolizio}, P. and {Porter}, E.~K. and
         {Post}, A. and {Powell}, J. and {Prasad}, J. and {Pratt}, J.~W.~W. and
         {Pratten}, G. and {Predoi}, V. and {Prestegard}, T. and {Price}, L.~R. and
         {Prijatelj}, M. and {Principe}, M. and {Privitera}, S. and
         {Prodi}, G.~A. and {Prokhorov}, L.~G. and {Puncken}, O. and
         {Punturo}, M. and {Puppo}, P. and {P{\"u}rrer}, M. and {Qi}, H. and
         {Quetschke}, V. and {Quintero}, E.~A. and {Quitzow-James}, R. and
         {Raab}, F.~J. and {Rabeling}, D.~S. and {Radkins}, H. and {Raffai}, P. and
         {Raja}, S. and {Rajan}, C. and {Rajbhandari}, B. and {Rakhmanov}, M. and
         {Ramirez}, K.~E. and {Ramos-Buades}, A. and {Rapagnani}, P. and
         {Raymond}, V. and {Razzano}, M. and {Read}, J. and {Regimbau}, T. and
         {Rei}, L. and {Reid}, S. and {Reitze}, D.~H. and {Ren}, W. and
         {Reyes}, S.~D. and {Ricci}, F. and {Ricker}, P.~M. and {Rieger}, S. and
         {Riles}, K. and {Rizzo}, M. and {Robertson}, N.~A. and {Robie}, R. and
         {Robinet}, F. and {Rocchi}, A. and {Rolland}, L. and {Rollins}, J.~G. and
         {Roma}, V.~J. and {Romano}, R. and {Romel}, C.~L. and {Romie}, J.~H. and
         {Rosi{\'n}ska}, D. and {Ross}, M.~P. and {Rowan}, S. and
         {R{\"u}diger}, A. and {Ruggi}, P. and {Rutins}, G. and {Ryan}, K. and
         {Sachdev}, S. and {Sadecki}, T. and {Sadeghian}, L. and
         {Sakellariadou}, M. and {Salconi}, L. and {Saleem}, M. and
         {Salemi}, F. and {Samajdar}, A. and {Sammut}, L. and {Sampson}, L.~M. and
         {Sanchez}, E.~J. and {Sanchez}, L.~E. and {Sanchis-Gual}, N. and {Sand
        berg}, V. and {Sanders}, J.~R. and {Sassolas}, B. and
         {Sathyaprakash}, B.~S. and {Saulson}, P.~R. and {Sauter}, O. and
         {Savage}, R.~L. and {Sawadsky}, A. and {Schale}, P. and {Scheel}, M. and
         {Scheuer}, J. and {Schmidt}, J. and {Schmidt}, P. and {Schnabel}, R. and
         {Schofield}, R.~M.~S. and {Sch{\"o}nbeck}, A. and {Schreiber}, E. and
         {Schuette}, D. and {Schulte}, B.~W. and {Schutz}, B.~F. and
         {Schwalbe}, S.~G. and {Scott}, J. and {Scott}, S.~M. and {Seidel}, E. and
         {Sellers}, D. and {Sengupta}, A.~S. and {Sentenac}, D. and
         {Sequino}, V. and {Sergeev}, A. and {Shaddock}, D.~A. and
         {Shaffer}, T.~J. and {Shah}, A.~A. and {Shahriar}, M.~S. and
         {Shaner}, M.~B. and {Shao}, L. and {Shapiro}, B. and {Shawhan}, P. and
         {Sheperd}, A. and {Shoemaker}, D.~H. and {Shoemaker}, D.~M. and
         {Siellez}, K. and {Siemens}, X. and {Sieniawska}, M. and {Sigg}, D. and
         {Silva}, A.~D. and {Singer}, L.~P. and {Singh}, A. and {Singhal}, A. and
         {Sintes}, A.~M. and {Slagmolen}, B.~J.~J. and {Smith}, B. and
         {Smith}, J.~R. and {Smith}, R.~J.~E. and {Somala}, S. and {Son}, E.~J. and
         {Sonnenberg}, J.~A. and {Sorazu}, B. and {Sorrentino}, F. and
         {Souradeep}, T. and {Spencer}, A.~P. and {Srivastava}, A.~K. and
         {Staats}, K. and {Staley}, A. and {Steinke}, M. and {Steinlechner}, J. and
         {Steinlechner}, S. and {Steinmeyer}, D. and {Stevenson}, S.~P. and
         {Stone}, R. and {Stops}, D.~J. and {Strain}, K.~A. and {Stratta}, G. and
         {Strigin}, S.~E. and {Strunk}, A. and {Sturani}, R. and
         {Stuver}, A.~L. and {Summerscales}, T.~Z. and {Sun}, L. and
         {Sunil}, S. and {Suresh}, J. and {Sutton}, P.~J. and {Swinkels}, B.~L. and
         {Szczepa{\'n}czyk}, M.~J. and {Tacca}, M. and {Tait}, S.~C. and
         {Talbot}, C. and {Talukder}, D. and {Tanner}, D.~B. and
         {T{\'a}pai}, M. and {Taracchini}, A. and {Tasson}, J.~D. and
         {Taylor}, J.~A. and {Taylor}, R. and {Tewari}, S.~V. and {Theeg}, T. and
         {Thies}, F. and {Thomas}, E.~G. and {Thomas}, M. and {Thomas}, P. and
         {Thorne}, K.~A. and {Thorne}, K.~S. and {Thrane}, E. and {Tiwari}, S. and {many others}},
        title = "{Multi-messenger Observations of a Binary Neutron Star Merger}",
      journal = {\apjl},
     keywords = {gravitational waves, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = "2017",
        month = "Oct",
       volume = {848},
       number = {2},
          eid = {L12},
        pages = {L12},
          doi = {10.3847/2041-8213/aa91c9},
archivePrefix = {arXiv},
       eprint = {1710.05833},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..12A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb17b,
       author = {{Abbott}, B.~P. and {Abbott}, R. and {Abbott}, T.~D. and {Acernese}, F. and
         {Ackley}, K. and {Adams}, C. and {Adams}, T. and {Addesso}, P. and
         {Adhikari}, R.~X. and {Adya}, V.~B. and {Affeldt}, C. and
         {Afrough}, M. and {Agarwal}, B. and {Agathos}, M. and {Agatsuma}, K. and
         {Aggarwal}, N. and {Aguiar}, O.~D. and {Aiello}, L. and {Ain}, A. and
         {Ajith}, P. and {Allen}, B. and {Allen}, G. and {Allocca}, A. and
         {Aloy}, M.~A. and {Altin}, P.~A. and {Amato}, A. and {Ananyeva}, A. and
         {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and
         {Antier}, S. and {Appert}, S. and {Arai}, K. and {Araya}, M.~C. and
         {Areeda}, J.~S. and {Arnaud}, N. and {Arun}, K.~G. and {Ascenzi}, S. and
         {Ashton}, G. and {Ast}, M. and {Aston}, S.~M. and {Astone}, P. and
         {Atallah}, D.~V. and {Aufmuth}, P. and {Aulbert}, C. and
         {AultONeal}, K. and {Austin}, C. and {Avila-Alvarez}, A. and
         {Babak}, S. and {Bacon}, P. and {Bader}, M.~K.~M. and {Bae}, S. and
         {Baker}, P.~T. and {Baldaccini}, F. and {Ballardin}, G. and
         {Ballmer}, S.~W. and {Banagiri}, S. and {Barayoga}, J.~C. and
         {Barclay}, S.~E. and {Barish}, B.~C. and {Barker}, D. and
         {Barkett}, K. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and
         {Barsuglia}, M. and {Barta}, D. and {Bartlett}, J. and {Bartos}, I. and
         {Bassiri}, R. and {Basti}, A. and {Batch}, J.~C. and {Bawaj}, M. and
         {Bayley}, J.~C. and {Bazzan}, M. and {B{\'e}csy}, B. and {Beer}, C. and
         {Bejger}, M. and {Belahcene}, I. and {Bell}, A.~S. and {Berger}, B.~K. and
         {Bergmann}, G. and {Bero}, J.~J. and {Berry}, C.~P.~L. and
         {Bersanetti}, D. and {Bertolini}, A. and {Betzwieser}, J. and
         {Bhagwat}, S. and {Bhandare}, R. and {Bilenko}, I.~A. and
         {Billingsley}, G. and {Billman}, C.~R. and {Birch}, J. and
         {Birney}, R. and {Birnholtz}, O. and {Biscans}, S. and
         {Biscoveanu}, S. and {Bisht}, A. and {Bitossi}, M. and {Biwer}, C. and
         {Bizouard}, M.~A. and {Blackburn}, J.~K. and {Blackman}, J. and
         {Blair}, C.~D. and {Blair}, D.~G. and {Blair}, R.~M. and {Bloemen}, S. and
         {Bock}, O. and {Bode}, N. and {Boer}, M. and {Bogaert}, G. and
         {Bohe}, A. and {Bondu}, F. and {Bonilla}, E. and {Bonnand}, R. and
         {Boom}, B.~A. and {Bork}, R. and {Boschi}, V. and {Bose}, S. and
         {Bossie}, K. and {Bouffanais}, Y. and {Bozzi}, A. and {Bradaschia}, C. and
         {Brady}, P.~R. and {Branchesi}, M. and {Brau}, J.~E. and {Briant}, T. and
         {Brillet}, A. and {Brinkmann}, M. and {Brisson}, V. and {Brockill}, P. and
         {Broida}, J.~E. and {Brooks}, A.~F. and {Brown}, D.~A. and
         {Brown}, D.~D. and {Brunett}, S. and {Buchanan}, C.~C. and
         {Buikema}, A. and {Bulik}, T. and {Bulten}, H.~J. and {Buonanno}, A. and
         {Buskulic}, D. and {Buy}, C. and {Byer}, R.~L. and {Cabero}, M. and
         {Cadonati}, L. and {Cagnoli}, G. and {Cahillane}, C. and
         {Calder{\'o}n Bustillo}, J. and {Callister}, T.~A. and {Calloni}, E. and
         {Camp}, J.~B. and {Canepa}, M. and {Canizares}, P. and {Cannon}, K.~C. and
         {Cao}, H. and {Cao}, J. and {Capano}, C.~D. and {Capocasa}, E. and
         {Carbognani}, F. and {Caride}, S. and {Carney}, M.~F. and
         {Casanueva Diaz}, J. and {Casentini}, C. and {Caudill}, S. and
         {Cavagli{\`a}}, M. and {Cavalier}, F. and {Cavalieri}, R. and
         {Cella}, G. and {Cepeda}, C.~B. and {Cerd{\'a}-Dur{\'a}n}, P. and
         {Cerretani}, G. and {Cesarini}, E. and {Chamberlin}, S.~J. and
         {Chan}, M. and {Chao}, S. and {Charlton}, P. and {Chase}, E. and {Chassand
        e-Mottin}, E. and {Chatterjee}, D. and {Chatziioannou}, K. and
         {Cheeseboro}, B.~D. and {Chen}, H.~Y. and {Chen}, X. and {Chen}, Y. and
         {Cheng}, H. -P. and {Chia}, H. and {Chincarini}, A. and {Chiummo}, A. and
         {Chmiel}, T. and {Cho}, H.~S. and {Cho}, M. and {Chow}, J.~H. and
         {Christensen}, N. and {Chu}, Q. and {Chua}, A.~J.~K. and {Chua}, S. and
         {Chung}, A.~K.~W. and {Chung}, S. and {Ciani}, G. and {Ciolfi}, R. and
         {Cirelli}, C.~E. and {Cirone}, A. and {Clara}, F. and {Clark}, J.~A. and
         {Clearwater}, P. and {Cleva}, F. and {Cocchieri}, C. and {Coccia}, E. and
         {Cohadon}, P. -F. and {Cohen}, D. and {Colla}, A. and
         {Collette}, C.~G. and {Cominsky}, L.~R. and {Constancio}, M., Jr. and
         {Conti}, L. and {Cooper}, S.~J. and {Corban}, P. and {Corbitt}, T.~R. and
         {Cordero-Carri{\'o}n}, I. and {Corley}, K.~R. and {Cornish}, N. and
         {Corsi}, A. and {Cortese}, S. and {Costa}, C.~A. and {Coughlin}, M.~W. and
         {Coughlin}, S.~B. and {Coulon}, J. -P. and {Countryman}, S.~T. and {many others}},
        title = "{Gravitational Waves and Gamma-Rays from a Binary Neutron Star Merger: GW170817 and GRB 170817A}",
      journal = {\apjl},
     keywords = {binaries: close, gamma-ray burst: general, gravitational waves, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = "2017",
        month = "Oct",
       volume = {848},
       number = {2},
          eid = {L13},
        pages = {L13},
          doi = {10.3847/2041-8213/aa920c},
archivePrefix = {arXiv},
       eprint = {1710.05834},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..13A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb17c,
       author = {{Abbott}, B.~P. and {Abbott}, R. and {Abbott}, T.~D. and {Acernese}, F. and
         {Ackley}, K. and {Adams}, C. and {Adams}, T. and {Addesso}, P. and
         {Adhikari}, R.~X. and {Adya}, V.~B. and {Affeldt}, C. and
         {Afrough}, M. and {Agarwal}, B. and {Agathos}, M. and {Agatsuma}, K. and
         {Aggarwal}, N. and {Aguiar}, O.~D. and {Aiello}, L. and {Ain}, A. and
         {Ajith}, P. and {Allen}, B. and {Allen}, G. and {Allocca}, A. and
         {Altin}, P.~A. and {Amato}, A. and {Ananyeva}, A. and
         {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and
         {Antier}, S. and {Appert}, S. and {Arai}, K. and {Araya}, M.~C. and
         {Areeda}, J.~S. and {Arnaud}, N. and {Arun}, K.~G. and {Ascenzi}, S. and
         {Ashton}, G. and {Ast}, M. and {Aston}, S.~M. and {Astone}, P. and
         {Atallah}, D.~V. and {Aufmuth}, P. and {Aulbert}, C. and
         {Aultoneal}, K. and {Austin}, C. and {Avila-Alvarez}, A. and
         {Babak}, S. and {Bacon}, P. and {Bader}, M.~K.~M. and {Bae}, S. and
         {Baker}, P.~T. and {Baldaccini}, F. and {Ballardin}, G. and
         {Ballmer}, S.~W. and {Banagiri}, S. and {Barayoga}, J.~C. and
         {Barclay}, S.~E. and {Barish}, B.~C. and {Barker}, D. and
         {Barkett}, K. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and
         {Barsuglia}, M. and {Barta}, D. and {Bartlett}, J. and {Bartos}, I. and
         {Bassiri}, R. and {Basti}, A. and {Batch}, J.~C. and {Bawaj}, M. and
         {Bayley}, J.~C. and {Bazzan}, M. and {B{\'e}csy}, B. and {Beer}, C. and
         {Bejger}, M. and {Belahcene}, I. and {Bell}, A.~S. and {Berger}, B.~K. and
         {Bergmann}, G. and {Bero}, J.~J. and {Berry}, C.~P.~L. and
         {Bersanetti}, D. and {Bertolini}, A. and {Betzwieser}, J. and
         {Bhagwat}, S. and {Bhandare}, R. and {Bilenko}, I.~A. and
         {Billingsley}, G. and {Billman}, C.~R. and {Birch}, J. and
         {Birney}, R. and {Birnholtz}, O. and {Biscans}, S. and
         {Biscoveanu}, S. and {Bisht}, A. and {Bitossi}, M. and {Biwer}, C. and
         {Bizouard}, M.~A. and {Blackburn}, J.~K. and {Blackman}, J. and
         {Blair}, C.~D. and {Blair}, D.~G. and {Blair}, R.~M. and {Bloemen}, S. and
         {Bock}, O. and {Bode}, N. and {Boer}, M. and {Bogaert}, G. and
         {Bohe}, A. and {Bondu}, F. and {Bonilla}, E. and {Bonnand}, R. and
         {Boom}, B.~A. and {Bork}, R. and {Boschi}, V. and {Bose}, S. and {many others}},
        title = "{A gravitational-wave standard siren measurement of the Hubble constant}",
      journal = {\nat},
     keywords = {Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = "2017",
        month = "Nov",
       volume = {551},
       number = {7678},
        pages = {85-88},
          doi = {10.1038/nature24471},
archivePrefix = {arXiv},
       eprint = {1710.05835},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Natur.551...85A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb18,
       author = {{Abbott}, T.~M.~C. and {Abdalla}, F.~B. and {Allam}, S. and {Amara}, A. and
         {Annis}, J. and {Asorey}, J. and {Avila}, S. and {Ballester}, O. and
         {Banerji}, M. and {Barkhouse}, W. and {Baruah}, L. and {Baumer}, M. and
         {Bechtol}, K. and {Becker}, M.~R. and {Benoit-L{\'e}vy}, A. and
         {Bernstein}, G.~M. and {Bertin}, E. and {Blazek}, J. and {Bocquet}, S. and
         {Brooks}, D. and {Brout}, D. and {Buckley-Geer}, E. and {Burke}, D.~L. and
         {Busti}, V. and {Campisano}, R. and {Cardiel-Sas}, L. and
         {Carnero Rosell}, A. and {Carrasco Kind}, M. and {Carretero}, J. and
         {Castander}, F.~J. and {Cawthon}, R. and {Chang}, C. and {Chen}, X. and
         {Conselice}, C. and {Costa}, G. and {Crocce}, M. and {Cunha}, C.~E. and
         {D'Andrea}, C.~B. and {da Costa}, L.~N. and {Das}, R. and {Daues}, G. and
         {Davis}, T.~M. and {Davis}, C. and {De Vicente}, J. and {DePoy}, D.~L. and
         {DeRose}, J. and {Desai}, S. and {Diehl}, H.~T. and {Dietrich}, J.~P. and
         {Dodelson}, S. and {Doel}, P. and {Drlica-Wagner}, A. and
         {Eifler}, T.~F. and {Elliott}, A.~E. and {Evrard}, A.~E. and
         {Farahi}, A. and {Fausti Neto}, A. and {Fernandez}, E. and
         {Finley}, D.~A. and {Flaugher}, B. and {Foley}, R.~J. and
         {Fosalba}, P. and {Friedel}, D.~N. and {Frieman}, J. and
         {Garc{\'\i}a-Bellido}, J. and {Gaztanaga}, E. and {Gerdes}, D.~W. and
         {Giannantonio}, T. and {Gill}, M.~S.~S. and {Glazebrook}, K. and
         {Goldstein}, D.~A. and {Gower}, M. and {Gruen}, D. and
         {Gruendl}, R.~A. and {Gschwend}, J. and {Gupta}, R.~R. and
         {Gutierrez}, G. and {Hamilton}, S. and {Hartley}, W.~G. and
         {Hinton}, S.~R. and {Hislop}, J.~M. and {Hollowood}, D. and
         {Honscheid}, K. and {Hoyle}, B. and {Huterer}, D. and {Jain}, B. and
         {James}, D.~J. and {Jeltema}, T. and {Johnson}, M.~W.~G. and
         {Johnson}, M.~D. and {Kacprzak}, T. and {Kent}, S. and {Khullar}, G. and
         {Klein}, M. and {Kovacs}, A. and {Koziol}, A.~M.~G. and {Krause}, E. and
         {Kremin}, A. and {Kron}, R. and {Kuehn}, K. and {Kuhlmann}, S. and
         {Kuropatkin}, N. and {Lahav}, O. and {Lasker}, J. and {Li}, T.~S. and
         {Li}, R.~T. and {Liddle}, A.~R. and {Lima}, M. and {Lin}, H. and
         {L{\'o}pez-Reyes}, P. and {MacCrann}, N. and {Maia}, M.~A.~G. and
         {Maloney}, J.~D. and {Manera}, M. and {March}, M. and {Marriner}, J. and
         {Marshall}, J.~L. and {Martini}, P. and {McClintock}, T. and
         {McKay}, T. and {McMahon}, R.~G. and {Melchior}, P. and
         {Menanteau}, F. and {Miller}, C.~J. and {Miquel}, R. and {Mohr}, J.~J. and
         {Morganson}, E. and {Mould}, J. and {Neilsen}, E. and {Nichol}, R.~C. and
         {Nogueira}, F. and {Nord}, B. and {Nugent}, P. and {Nunes}, L. and {Ogand
        o}, R.~L.~C. and {Old}, L. and {Pace}, A.~B. and {Palmese}, A. and
         {Paz-Chinch{\'o}n}, F. and {Peiris}, H.~V. and {Percival}, W.~J. and
         {Petravick}, D. and {Plazas}, A.~A. and {Poh}, J. and {Pond}, C. and
         {Porredon}, A. and {Pujol}, A. and {Refregier}, A. and {Reil}, K. and
         {Ricker}, P.~M. and {Rollins}, R.~P. and {Romer}, A.~K. and
         {Roodman}, A. and {Rooney}, P. and {Ross}, A.~J. and {Rykoff}, E.~S. and
         {Sako}, M. and {Sanchez}, M.~L. and {Sanchez}, E. and {Santiago}, B. and
         {Saro}, A. and {Scarpine}, V. and {Scolnic}, D. and {Serrano}, S. and
         {Sevilla-Noarbe}, I. and {Sheldon}, E. and {Shipp}, N. and
         {Silveira}, M.~L. and {Smith}, M. and {Smith}, R.~C. and
         {Smith}, J.~A. and {Soares-Santos}, M. and {Sobreira}, F. and
         {Song}, J. and {Stebbins}, A. and {Suchyta}, E. and {Sullivan}, M. and
         {Swanson}, M.~E.~C. and {Tarle}, G. and {Thaler}, J. and {Thomas}, D. and
         {Thomas}, R.~C. and {Troxel}, M.~A. and {Tucker}, D.~L. and
         {Vikram}, V. and {Vivas}, A.~K. and {Walker}, A.~R. and
         {Wechsler}, R.~H. and {Weller}, J. and {Wester}, W. and {Wolf}, R.~C. and
         {Wu}, H. and {Yanny}, B. and {Zenteno}, A. and {Zhang}, Y. and
         {Zuntz}, J. and {DES Collaboration} and {Juneau}, S. and
         {Fitzpatrick}, M. and {Nikutta}, R. and {Nidever}, D. and {Olsen}, K. and
         {Scott}, A. and {NOAO Data Lab}},
        title = "{The Dark Energy Survey: Data Release 1}",
      journal = {\apjs},
     keywords = {astronomical databases: miscellaneous, catalogs, cosmology: observations, surveys, techniques: image processing, techniques: photometric, Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - Astrophysics of Galaxies, Astrophysics - Solar and Stellar Astrophysics},
         year = 2018,
        month = dec,
       volume = {239},
       number = {2},
          eid = {18},
        pages = {18},
          doi = {10.3847/1538-4365/aae9f0},
archivePrefix = {arXiv},
       eprint = {1801.03181},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJS..239...18A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{abb20,
       author = {{The LIGO Scientific Collaboration} and {the Virgo Collaboration} and
         {Abbott}, R. and {Abbott}, T.~D. and {Abraham}, S. and {Acernese}, F. and
         {Ackley}, K. and {Adams}, C. and {Adhikari}, R.~X. and {Adya}, V.~B. and
         {Affeldt}, C. and {Agathos}, M. and {Agatsuma}, K. and {Aggarwal}, N. and
         {Aguiar}, O.~D. and {Aich}, A. and {Aiello}, L. and {Ain}, A. and
         {Ajith}, P. and {Akcay}, S. and {Allen}, G. and {Allocca}, A. and
         {Altin}, P.~A. and {Amato}, A. and {Anand}, S. and {Ananyeva}, A. and
         {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and
         {Ansoldi}, S. and {Antier}, S. and {Appert}, S. and {Arai}, K. and
         {Araya}, M.~C. and {Areeda}, J.~S. and {Ar{\`e}ne}, M. and
         {Arnaud}, N. and {Aronson}, S.~M. and {Arun}, K.~G. and {Asali}, Y. and
         {Ascenzi}, S. and {Ashton}, G. and {Aston}, S.~M. and {Astone}, P. and
         {Aubin}, F. and {Aufmuth}, P. and {AultONeal}, K. and {Austin}, C. and
         {Avendano}, V. and {Babak}, S. and {Bacon}, P. and {Badaracco}, F. and
         {Bader}, M.~K.~M. and {Bae}, S. and {Baer}, A.~M. and {Baird}, J. and
         {Baldaccini}, F. and {Ballardin}, G. and {Ballmer}, S.~W. and
         {Bals}, A. and {Balsamo}, A. and {Baltus}, G. and {Banagiri}, S. and
         {Bankar}, D. and {Bankar}, R.~S. and {Barayoga}, J.~C. and
         {Barbieri}, C. and {Barish}, B.~C. and {Barker}, D. and {Barkett}, K. and
         {Barneo}, P. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and
         {Barsuglia}, M. and {Barta}, D. and {Bartlett}, J. and {Bartos}, I. and
         {Bassiri}, R. and {Basti}, A. and {Bawaj}, M. and {Bayley}, J.~C. and
         {Bazzan}, M. and {B{\'e}csy}, B. and {Bejger}, M. and {Belahcene}, I. and
         {Bell}, A.~S. and {Beniwal}, D. and {Benjamin}, M.~G. and {Benkel}, R. and
         {Bentley}, J.~D. and {Bergamin}, F. and {Berger}, B.~K. and
         {Bergmann}, G. and {Bernuzzi}, S. and {Berry}, C.~P.~L. and
         {Bersanetti}, D. and {Bertolini}, A. and {Betzwieser}, J. and {Bhand
        are}, R. and {Bhandari}, A.~V. and {Bidler}, J. and {Biggs}, E. and
         {Bilenko}, I.~A. and {Billingsley}, G. and {Birney}, R. and
         {Birnholtz}, O. and {Biscans}, S. and {Bischi}, M. and
         {Biscoveanu}, S. and {Bisht}, A. and {Bissenbayeva}, G. and
         {Bitossi}, M. and {Bizouard}, M.~A. and {Blackburn}, J.~K. and
         {Blackman}, J. and {Blair}, C.~D. and {Blair}, D.~G. and
         {Blair}, R.~M. and {Bobba}, F. and {Bode}, N. and {Boer}, M. and
         {Boetzel}, Y. and {Bogaert}, G. and {Bondu}, F. and {Bonilla}, E. and
         {Bonnand}, R. and {Booker}, P. and {Boom}, B.~A. and {Bork}, R. and
         {Boschi}, V. and {Bose}, S. and {Bossilkov}, V. and {Bosveld}, J. and
         {Bouffanais}, Y. and {Bozzi}, A. and {Bradaschia}, C. and
         {Brady}, P.~R. and {Bramley}, A. and {Branchesi}, M. and {Brau}, J.~E. and
         {Breschi}, M. and {Briant}, T. and {Briggs}, J.~H. and {Brighenti}, F. and
         {Brillet}, A. and {Brinkmann}, M. and {Brito}, R. and {Brockill}, P. and
         {Brooks}, A.~F. and {Brooks}, J. and {Brown}, D.~D. and {Brunett}, S. and
         {Bruno}, G. and {Bruntz}, R. and {Buikema}, A. and {Bulik}, T. and
         {Bulten}, H.~J. and {Buonanno}, A. and {Buskulic}, D. and
         {Byer}, R.~L. and {Cabero}, M. and {Cadonati}, L. and {Cagnoli}, G. and
         {Cahillane}, C. and {Calder{\'o}n Bustillo}, J. and {Callaghan}, J.~D. and
         {Callister}, T.~A. and {Calloni}, E. and {Camp}, J.~B. and
         {Canepa}, M. and {Cannon}, K.~C. and {Cao}, H. and {Cao}, J. and
         {Carapella}, G. and {Carbognani}, F. and {Caride}, S. and
         {Carney}, M.~F. and {Carullo}, G. and {Casanueva Diaz}, J. and
         {Casentini}, C. and {Casta{\~n}eda}, J. and {Caudill}, S. and
         {Cavagli{\`a}}, M. and {Cavalier}, F. and {Cavalieri}, R. and
         {Cella}, G. and {Cerd{\'a}-Dur{\'a}n}, P. and {Cesarini}, E. and
         {Chaibi}, O. and {Chakravarti}, K. and {Chan}, C. and {Chan}, M. and
         {Chao}, S. and {Charlton}, P. and {Chase}, E.~A. and {Chassand
        e-Mottin}, E. and {Chatterjee}, D. and {Chaturvedi}, M. and
         {Chatziioannou}, K. and {Chen}, H.~Y. and {Chen}, X. and {Chen}, Y. and
         {Cheng}, H. -P. and {Cheong}, C.~K. and {Chia}, H.~Y. and
         {Chiadini}, F. and {Chierici}, R. and {Chincarini}, A. and
         {Chiummo}, A. and {Cho}, G. and {Cho}, H.~S. and {Cho}, M. and
         {Christensen}, N. and {Chu}, Q. and {Chua}, S. and {Chung}, K.~W. and
         {Chung}, S. and {Ciani}, G. and {Ciecielag}, P. and
         {Cie\{{\'s}\}lar}, M. and {Ciobanu}, A.~A. and {Ciolfi}, R. and
         {Cipriano}, F. and {Cirone}, A. and {Clara}, F. and {Clark}, J.~A. and
         {Clearwater}, P. and {Clesse}, S. and {Cleva}, F. and {Coccia}, E. and
         {Cohadon}, P. -F. and {Cohen}, D. and {Colleoni}, M. and
         {Collette}, C.~G. and {Collins}, C. and {Colpi}, M. and
         {Constancio}, M., Jr. and {Conti}, L. and {Cooper}, S.~J. and
         and {et al}},
        title = "{GW190412: Observation of a Binary-Black-Hole Coalescence with Asymmetric Masses}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2020,
        month = apr,
          eid = {arXiv:2004.08342},
        pages = {arXiv:2004.08342},
archivePrefix = {arXiv},
       eprint = {2004.08342},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020arXiv200408342T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb20b,
       author = {{Abbott}, B.~P. and {Abbott}, R. and {Abbott}, T.~D. and {Abraham}, S. and
         {Acernese}, F. and {Ackley}, K. and {Adams}, C. and {Adhikari}, R.~X. and
         {Adya}, V.~B. and {Affeldt}, C. and {Agathos}, M. and {Agatsuma}, K. and
         {Aggarwal}, N. and {Aguiar}, O.~D. and {Aiello}, L. and {Ain}, A. and
         {Ajith}, P. and {Allen}, G. and {Allocca}, A. and {Aloy}, M.~A. and
         {Altin}, P.~A. and {Amato}, A. and {Anand}, S. and {Ananyeva}, A. and
         {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and
         {Antier}, S. and {Appert}, S. and {Arai}, K. and {Araya}, M.~C. and
         {Areeda}, J.~S. and {Ar{\`e}ne}, M. and {Arnaud}, N. and
         {Aronson}, S.~M. and {Arun}, K.~G. and {Ascenzi}, S. and {Ashton}, G. and
         {Aston}, S.~M. and {Astone}, P. and {Aubin}, F. and {Aufmuth}, P. and
         {AultONeal}, K. and {Austin}, C. and {Avendano}, V. and
         {Avila-Alvarez}, A. and {Babak}, S. and {Bacon}, P. and
         {Badaracco}, F. and {Bader}, M.~K.~M. and {Bae}, S. and {Baird}, J. and
         {Baker}, P.~T. and {Baldaccini}, F. and {Ballardin}, G. and
         {Ballmer}, S.~W. and {Bals}, A. and {Banagiri}, S. and
         {Barayoga}, J.~C. and {Barbieri}, C. and {Barclay}, S.~E. and
         {Barish}, B.~C. and {Barker}, D. and {Barkett}, K. and {Barnum}, S. and
         {Barone}, F. and {Barr}, B. and {Barsotti}, L. and {Barsuglia}, M. and
         {Barta}, D. and {Bartlett}, J. and {Bartos}, I. and {Bassiri}, R. and
         {Basti}, A. and {Bawaj}, M. and {Bayley}, J.~C. and {Baylor}, A.~C. and
         {Bazzan}, M. and {B{\'e}csy}, B. and {Bejger}, M. and {Belahcene}, I. and
         {Bell}, A.~S. and {Beniwal}, D. and {Benjamin}, M.~G. and
         {Berger}, B.~K. and {Bergmann}, G. and {Bernuzzi}, S. and
         {Berry}, C.~P.~L. and {Bersanetti}, D. and {Bertolini}, A. and
         {Betzwieser}, J. and {Bhandare}, R. and {Bidler}, J. and {Biggs}, E. and
         {Bilenko}, I.~A. and {Bilgili}, S.~A. and {Billingsley}, G. and
         {Birney}, R. and {Birnholtz}, O. and {Biscans}, S. and {Bischi}, M. and
         {Biscoveanu}, S. and {Bisht}, A. and {Bitossi}, M. and
         {Bizouard}, M.~A. and {Blackburn}, J.~K. and {Blackman}, J. and
         {Blair}, C.~D. and {Blair}, D.~G. and {Blair}, R.~M. and {Bloemen}, S. and
         {Bobba}, F. and {Bode}, N. and {Boer}, M. and {Boetzel}, Y. and
         {Bogaert}, G. and {Bondu}, F. and {Bonnand}, R. and {Booker}, P. and
         {Boom}, B.~A. and {Bork}, R. and {Boschi}, V. and {Bose}, S. and
         {Bossilkov}, V. and {Bosveld}, J. and {Bouffanais}, Y. and {Bozzi}, A. and
         {Bradaschia}, C. and {Brady}, P.~R. and {Bramley}, A. and
         {Branchesi}, M. and {Brau}, J.~E. and {Breschi}, M. and {Briant}, T. and
         {Briggs}, J.~H. and {Brighenti}, F. and {Brillet}, A. and
         {Brinkmann}, M. and {Brockill}, P. and {Brooks}, A.~F. and
         {Brooks}, J. and {Brown}, D.~D. and {Brunett}, S. and {Buikema}, A. and
         {Bulik}, T. and {Bulten}, H.~J. and {Buonanno}, A. and {Buskulic}, D. and
         {Buy}, C. and {Byer}, R.~L. and {Cabero}, M. and {Cadonati}, L. and
         {Cagnoli}, G. and {Cahillane}, C. and {Calder{\'o}n Bustillo}, J. and
         {Callister}, T.~A. and {Calloni}, E. and {Camp}, J.~B. and
         {Campbell}, W.~A. and {Canepa}, M. and {Cannon}, K.~C. and {Cao}, H. and
         {Cao}, J. and {Carapella}, G. and {Carbognani}, F. and {Caride}, S. and
         {Carney}, M.~F. and {Carullo}, G. and {Casanueva Diaz}, J. and
         {Casentini}, C. and {Caudill}, S. and {Cavagli{\`a}}, M. and
         {Cavalier}, F. and {Cavalieri}, R. and {Cella}, G. and
         {Cerd{\'a}-Dur{\'a}n}, P. and {Cesarini}, E. and {Chaibi}, O. and
         {Chakravarti}, K. and {Chamberlin}, S.~J. and {Chan}, M. and
         {Chao}, S. and {Charlton}, P. and {Chase}, E.~A. and {Chassand
        e-Mottin}, E. and {Chatterjee}, D. and {Chaturvedi}, M. and
         {Chatziioannou}, K. and {Cheeseboro}, B.~D. and {Chen}, H.~Y. and
         {Chen}, X. and {Chen}, Y. and {Cheng}, H. -P. and {Cheong}, C.~K. and
         {Chia}, H.~Y. and {Chiadini}, F. and {Chincarini}, A. and
         {Chiummo}, A. and {Cho}, G. and {Cho}, H.~S. and {Cho}, M. and
         {Christensen}, N. and {Chu}, Q. and {Chua}, S. and {Chung}, K.~W. and
         {Chung}, S. and {Ciani}, G. and {Cie{\'s}lar}, M. and {Ciobanu}, A.~A. and
         {Ciolfi}, R. and {Cipriano}, F. and {Cirone}, A. and {Clara}, F. and
         {Clark}, J.~A. and {Clearwater}, P. and {Cleva}, F. and {Coccia}, E. and
         {Cohadon}, P. -F. and {Cohen}, D. and {Colleoni}, M. and
         {Collette}, C.~G. and {Collins}, C. and {Colpi}, M. and
         {Cominsky}, L.~R. and {Constancio}, M., Jr. and {Conti}, L. and
         {Cooper}, S.~J. and {Corban}, P. and {Corbitt}, T.~R. and
         {Cordero-Carri{\'o}n}, I. and {Corezzi}, S. and {Corley}, K.~R. and
         {Cornish}, N. and {Corre}, D. and {Corsi}, A. and {Cortese}, S. and
         {Costa}, C.~A. and {Cotesta}, R. and {Coughlin}, M.~W. and
         {Coughlin}, S.~B. and {Coulon}, J. -P. and {Countryman}, S.~T. and
         {Couvares}, P. and {Covas}, P.~B. and {Cowan}, E.~E. and
         {Coward}, D.~M. and {Cowart}, M.~J. and {Coyne}, D.~C. and {Coyne}, R. and
         {Creighton}, J.~D.~E. and {Creighton}, T.~D. and {Cripe}, J. and
         {Croquette}, M. and {Crowder}, S.~G. and {Cullen}, T.~J. and
         {Cumming}, A. and {Cunningham}, L. and {Cuoco}, E. and {et al}},
        title = "{GW190425: Observation of a Compact Binary Coalescence with Total Mass {\ensuremath{\sim}} 3.4 M$_{☉}$}",
      journal = {\apjl},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2020,
        month = mar,
       volume = {892},
       number = {1},
          eid = {L3},
        pages = {L3},
          doi = {10.3847/2041-8213/ab75f5},
archivePrefix = {arXiv},
       eprint = {2001.01761},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020ApJ...892L...3A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{aab20c,
       author = {{Abbott}, R. and {Abbott}, T.~D. and {Abraham}, S. and {Acernese}, F. and
         {Ackley}, K. and {Adams}, C. and {Adhikari}, R.~X. and {Adya}, V.~B. and
         {Affeldt}, C. and {Agathos}, M. and {Agatsuma}, K. and {Aggarwal}, N. and
         {Aguiar}, O.~D. and {Aich}, A. and {Aiello}, L. and {Ain}, A. and
         {Ajith}, P. and {Akcay}, S. and {Allen}, G. and {Allocca}, A. and
         {Altin}, P.~A. and {Amato}, A. and {Anand}, S. and {Ananyeva}, A. and
         {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and
         {Ansoldi}, S. and {Antier}, S. and {Appert}, S. and {Arai}, K. and
         {Araya}, M.~C. and {Areeda}, J.~S. and {Ar{\`e}ne}, M. and
         {Arnaud}, N. and {Aronson}, S.~M. and {Arun}, K.~G. and {Asali}, Y. and
         {Ascenzi}, S. and {Ashton}, G. and {Aston}, S.~M. and {Astone}, P. and
         {Aubin}, F. and {Aufmuth}, P. and {AultONeal}, K. and {Austin}, C. and
         {Avendano}, V. and {Babak}, S. and {Bacon}, P. and {Badaracco}, F. and
         {Bader}, M.~K.~M. and {Bae}, S. and {Baer}, A.~M. and {Baird}, J. and
         {Baldaccini}, F. and {Ballardin}, G. and {Ballmer}, S.~W. and
         {Bals}, A. and {Balsamo}, A. and {Baltus}, G. and {Banagiri}, S. and
         {Bankar}, D. and {Bankar}, R.~S. and {Barayoga}, J.~C. and
         {Barbieri}, C. and {Barish}, B.~C. and {Barker}, D. and {Barkett}, K. and
         {Barneo}, P. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and
         {Barsuglia}, M. and {Barta}, D. and {Bartlett}, J. and {Bartos}, I. and
         {Bassiri}, R. and {Basti}, A. and {Bawaj}, M. and {Bayley}, J.~C. and
         {Bazzan}, M. and {B{\'e}csy}, B. and {Bejger}, M. and {Belahcene}, I. and
         {Bell}, A.~S. and {Beniwal}, D. and {Benjamin}, M.~G. and {Benkel}, R. and
         {Bentley}, J.~D. and {Bergamin}, F. and {Berger}, B.~K. and
         {Bergmann}, G. and {Bernuzzi}, S. and {Berry}, C.~P.~L. and
         {Bersanetti}, D. and {Bertolini}, A. and {Betzwieser}, J. and {Bhand
        are}, R. and {Bhandari}, A.~V. and {Bidler}, J. and {Biggs}, E. and
         {Bilenko}, I.~A. and {Billingsley}, G. and {Birney}, R. and
         {Birnholtz}, O. and {Biscans}, S. and {Bischi}, M. and
         {Biscoveanu}, S. and {Bisht}, A. and {Bissenbayeva}, G. and
         {Bitossi}, M. and {Bizouard}, M.~A. and {Blackburn}, J.~K. and
         {Blackman}, J. and {Blair}, C.~D. and {Blair}, D.~G. and
         {Blair}, R.~M. and {Bobba}, F. and {Bode}, N. and {Boer}, M. and
         {Boetzel}, Y. and {Bogaert}, G. and {Bondu}, F. and {Bonilla}, E. and
         {Bonnand}, R. and {Booker}, P. and {Boom}, B.~A. and {Bork}, R. and
         {Boschi}, V. and {Bose}, S. and {Bossilkov}, V. and {Bosveld}, J. and
         {Bouffanais}, Y. and {Bozzi}, A. and {Bradaschia}, C. and
         {Brady}, P.~R. and {Bramley}, A. and {Branchesi}, M. and {Brau}, J.~E. and
         {Breschi}, M. and {Briant}, T. and {Briggs}, J.~H. and {Brighenti}, F. and
         {Brillet}, A. and {Brinkmann}, M. and {Brito}, R. and {Brockill}, P. and
         {Brooks}, A.~F. and {Brooks}, J. and {Brown}, D.~D. and {Brunett}, S. and
         {Bruno}, G. and {Bruntz}, R. and {Buikema}, A. and {Bulik}, T. and
         {Bulten}, H.~J. and {Buonanno}, A. and {Buskulic}, D. and
         {Byer}, R.~L. and {Cabero}, M. and {Cadonati}, L. and {Cagnoli}, G. and
         {Cahillane}, C. and {Bustillo}, J. Calder{\'o}n and {Callaghan}, J.~D. and
         {Callister}, T.~A. and {Calloni}, E. and {Camp}, J.~B. and
         {Canepa}, M. and {Cannon}, K.~C. and {Cao}, H. and {Cao}, J. and
         {Carapella}, G. and {Carbognani}, F. and {Caride}, S. and
         {Carney}, M.~F. and {Carullo}, G. and {Diaz}, J. Casanueva and
         {Casentini}, C. and {Casta{\~n}eda}, J. and {Caudill}, S. and
         {Cavagli{\`a}}, M. and {Cavalier}, F. and {Cavalieri}, R. and
         {Cella}, G. and {Cerd{\'a}-Dur{\'a}n}, P. and {Cesarini}, E. and
         {Chaibi}, O. and {Chakravarti}, K. and {Chan}, C. and {Chan}, M. and
         {Chao}, S. and {Charlton}, P. and {Chase}, E.~A. and {Chassand
        e-Mottin}, E. and {Chatterjee}, D. and {Chaturvedi}, M. and
         {Chatziioannou}, K. and {Chen}, H.~Y. and {Chen}, X. and {Chen}, Y. and
         {Cheng}, H. -P. and {Cheong}, C.~K. and {Chia}, H.~Y. and
         {Chiadini}, F. and {Chierici}, R. and {Chincarini}, A. and
         {Chiummo}, A. and {Cho}, G. and {Cho}, H.~S. and {Cho}, M. and
         {Christensen}, N. and {Chu}, Q. and {Chua}, S. and {Chung}, K.~W. and
         {Chung}, S. and {Ciani}, G. and {Ciecielag}, P. and {Cie{\'s}lar}, M. and
         {Ciobanu}, A.~A. and {Ciolfi}, R. and {Cipriano}, F. and {Cirone}, A. and
         {Clara}, F. and {Clark}, J.~A. and {Clearwater}, P. and {Clesse}, S. and
         {Cleva}, F. and {Coccia}, E. and {Cohadon}, P. -F. and {Cohen}, D. and
         {Colleoni}, M. and {Collette}, C.~G. and {Collins}, C. and {Colpi}, M. and
         {Constancio}, M., Jr. and {Conti}, L. and {Cooper}, S.~J. and
         {Corban}, P. and {Corbitt}, T.~R. and {Cordero-Carri{\'o}n}, I. and
         {Corezzi}, S. and {Corley}, K.~R. and {Cornish}, N. and {Corre}, D. and
         {Corsi}, A. and {Cortese}, S. and {Costa}, C.~A. and {Cotesta}, R. and
         {Coughlin}, M.~W. and {Coughlin}, S.~B. and {Coulon}, J. -P. and
         {Countryman}, S.~T. and {Couvares}, P. and {Covas}, P.~B. and
         {Coward}, D.~M. and {Cowart}, M.~J. and {Coyne}, D.~C. and {Coyne}, R. and
         {Creighton}, J.~D.~E. and {Creighton}, T.~D. and {Cripe}, J. and
         {Croquette}, M. and {Crowder}, S.~G. and {Cudell}, J. -R. and
         {Cullen}, T.~J. and {Cumming}, A. and {Cummings}, R. and
         {Cunningham}, L. and {Cuoco}, E. and {Curylo}, M. and {Canton}, T. Dal and
         {et al}},
        title = "{GW190814: Gravitational Waves from the Coalescence of a 23 Solar Mass Black Hole with a 2.6 Solar Mass Compact Object}",
      journal = {\apjl},
     keywords = {677, 676, 283, 675, 678, 98, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2020,
        month = jun,
       volume = {896},
       number = {2},
          eid = {L44},
        pages = {L44},
          doi = {10.3847/2041-8213/ab960f},
archivePrefix = {arXiv},
       eprint = {2006.12611},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020ApJ...896L..44A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb20d,
       author = {{Abbott}, R. and {Abbott}, T.~D. and {Abraham}, S. and {Acernese}, F. and
         {Ackley}, K. and {Adams}, A. and {Adams}, C. and {Adhikari}, R.~X. and
         {Adya}, V.~B. and {Affeldt}, C. and {Agathos}, M. and {Agatsuma}, K. and
         {Aggarwal}, N. and {Aguiar}, O.~D. and {Aiello}, L. and {Ain}, A. and
         {Ajith}, P. and {Akcay}, S. and {Allen}, G. and {Allocca}, A. and
         {Altin}, P.~A. and {Amato}, A. and {Anand}, S. and {Ananyeva}, A. and
         {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and
         {Ansoldi}, S. and {Antelis}, J.~M. and {Antier}, S. and {Appert}, S. and
         {Arai}, K. and {Araya}, M.~C. and {Areeda}, J.~S. and {Ar{\`e}ne}, M. and
         {Arnaud}, N. and {Aronson}, S.~M. and {Arun}, K.~G. and {Asali}, Y. and
         {Ascenzi}, S. and {Ashton}, G. and {Aston}, S.~M. and {Astone}, P. and
         {Aubin}, F. and {Aufmuth}, P. and {AultONeal}, K. and {Austin}, C. and
         {Avendano}, V. and {Babak}, S. and {Badaracco}, F. and
         {Bader}, M.~K.~M. and {Bae}, S. and {Baer}, A.~M. and {Bagnasco}, S. and
         {Baird}, J. and {Ball}, M. and {Ballardin}, G. and {Ballmer}, S.~W. and
         {Bals}, A. and {Balsamo}, A. and {Baltus}, G. and {Banagiri}, S. and
         {Bankar}, D. and {Bankar}, R.~S. and {Barayoga}, J.~C. and
         {Barbieri}, C. and {Barish}, B.~C. and {Barker}, D. and {Barneo}, P. and
         {Barnum}, S. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and
         {Barsuglia}, M. and {Barta}, D. and {Bartlett}, J. and {Bartos}, I. and
         {Bassiri}, R. and {Basti}, A. and {Bawaj}, M. and {Bayley}, J.~C. and
         {Bazzan}, M. and {Becher}, B.~R. and {B{\'e}csy}, B. and
         {Bedakihale}, V.~M. and {Bejger}, M. and {Belahcene}, I. and
         {Beniwal}, D. and {Benjamin}, M.~G. and {Bennett}, T.~F. and
         {Bentley}, J.~D. and {Bergamin}, F. and {Berger}, B.~K. and
         {Bergmann}, G. and {Bernuzzi}, S. and {Berry}, C.~P.~L. and
         {Bersanetti}, D. and {Bertolini}, A. and {Betzwieser}, J. and {Bhand
        are}, R. and {Bhandari}, A.~V. and {Bhattacharjee}, D. and {Bidler}, J. and
         {Bilenko}, I.~A. and {Billingsley}, G. and {Birney}, R. and
         {Birnholtz}, O. and {Biscans}, S. and {Bischi}, M. and
         {Biscoveanu}, S. and {Bisht}, A. and {Bitossi}, M. and
         {Bizouard}, M. -A. and {Blackburn}, J.~K. and {Blackman}, J. and
         {Blair}, C.~D. and {Blair}, D.~G. and {Blair}, R.~M. and {Blanch}, O. and
         {Bobba}, F. and {Bode}, N. and {Boer}, M. and {Boetzel}, Y. and
         {Bogaert}, G. and {Boldrini}, M. and {Bondu}, F. and {Bonnand}, R. and
         {Bonilla}, E. and {Booker}, P. and {Boom}, B.~A. and {Bork}, R. and
         {Boschi}, V. and {Bose}, S. and {Bossilkov}, V. and {Boudart}, V. and
         {Bouffanais}, Y. and {Bozzi}, A. and {Bradaschia}, C. and
         {Brady}, P.~R. and {Bramley}, A. and {Branchesi}, M. and {Brau}, J.~E. and
         {Breschi}, M. and {Briant}, T. and {Briggs}, J.~H. and {Brighenti}, F. and
         {Brillet}, A. and {Brinkmann}, M. and {Brockill}, P. and
         {Brooks}, A.~F. and {Brooks}, J. and {Brown}, D.~D. and {Brunett}, S. and {et al.,}},
        title = "{GWTC-2: Compact Binary Coalescences Observed by LIGO and Virgo During the First Half of the Third Observing Run}",
      journal = {arXiv e-prints},
     keywords = {General Relativity and Quantum Cosmology, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = oct,
          eid = {arXiv:2010.14527},
        pages = {arXiv:2010.14527},
archivePrefix = {arXiv},
       eprint = {2010.14527},
 primaryClass = {gr-qc},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020arXiv201014527A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{abb20e,
       author = {{Abbott}, R. and {Abbott}, T.~D. and {Abraham}, S. and {Acernese}, F. and {Ackley}, K. and {Adams}, C. and {Adhikari}, R.~X. and {Adya}, V.~B. and {Affeldt}, C. and {Agathos}, M. and {Agatsuma}, K. and {Aggarwal}, N. and {Aguiar}, O.~D. and {Aich}, A. and {Aiello}, L. and {Ain}, A. and {Ajith}, P. and {Akcay}, S. and {Allen}, G. and {Allocca}, A. and {Altin}, P.~A. and {Amato}, A. and {Anand}, S. and {Ananyeva}, A. and {Anderson}, S.~B. and {Anderson}, W.~G. and {Angelova}, S.~V. and {Ansoldi}, S. and {Antier}, S. and {Appert}, S. and {Arai}, K. and {Araya}, M.~C. and {Areeda}, J.~S. and {Ar{\`e}ne}, M. and {Arnaud}, N. and {Aronson}, S.~M. and {Arun}, K.~G. and {Asali}, Y. and {Ascenzi}, S. and {Ashton}, G. and {Aston}, S.~M. and {Astone}, P. and {Aubin}, F. and {Aufmuth}, P. and {AultONeal}, K. and {Austin}, C. and {Avendano}, V. and {Babak}, S. and {Bacon}, P. and {Badaracco}, F. and {Bader}, M.~K.~M. and {Bae}, S. and {Baer}, A.~M. and {Baird}, J. and {Baldaccini}, F. and {Ballardin}, G. and {Ballmer}, S.~W. and {Bals}, A. and {Balsamo}, A. and {Baltus}, G. and {Banagiri}, S. and {Bankar}, D. and {Bankar}, R.~S. and {Barayoga}, J.~C. and {Barbieri}, C. and {Barish}, B.~C. and {Barker}, D. and {Barkett}, K. and {Barneo}, P. and {Barone}, F. and {Barr}, B. and {Barsotti}, L. and {Barsuglia}, M. and {Barta}, D. and {Bartlett}, J. and {Bartos}, I. and {Bassiri}, R. and {Basti}, A. and {Bawaj}, M. and {Bayley}, J.~C. and {Bazzan}, M. and {B{\'e}csy}, B. and {Bejger}, M. and {Belahcene}, I. and {Bell}, A.~S. and {Beniwal}, D. and {Benjamin}, M.~G. and {Bentley}, J.~D. and {Bergamin}, F. and {Berger}, B.~K. and {Bergmann}, G. and {Bernuzzi}, S. and {Berry}, C.~P.~L. and {Bersanetti}, D. and {Bertolini}, A. and {Betzwieser}, J. and {Bhandare}, R. and {Bhandari}, A.~V. and {Bidler}, J. and {Biggs}, E. and {Bilenko}, I.~A. and {Billingsley}, G. and {Birney}, R. and {Birnholtz}, O. and {Biscans}, S. and {Bischi}, M. and {Biscoveanu}, S. and {Bisht}, A. and {Bissenbayeva}, G. and {Bitossi}, M. and {Bizouard}, M.~A. and {Blackburn}, J.~K. and {Blackman}, J. and {Blair}, C.~D. and {Blair}, D.~G. and {Blair}, R.~M. and {Bobba}, F. and {Bode}, N. and {Boer}, M. and {Boetzel}, Y. and {Bogaert}, G. and {Bondu}, F. and {Bonilla}, E. and {Bonnand}, R. and {Booker}, P. and {Boom}, B.~A. and {Bork}, R. and {Boschi}, V. and {Bose}, S. and {Bossilkov}, V. and {Bosveld}, J. and {Bouffanais}, Y. and {Bozzi}, A. and {Bradaschia}, C. and {Brady}, P.~R. and {Bramley}, A. and {Branchesi}, M. and {Brau}, J.~E. and {Breschi}, M. and {Briant}, T. and {Briggs}, J.~H. and {Brighenti}, F. and {Brillet}, A. and {Brinkmann}, M. and {Brockill}, P. and {Brooks}, A.~F. and {Brooks}, J. and {Brown}, D.~D. and {Brunett}, S. and {Bruno}, G. and {Bruntz}, R. and {Buikema}, A. and {Bulik}, T. and {Bulten}, H.~J. and {Buonanno}, A. and {Buscicchio}, R. and {Buskulic}, D. and {Byer}, R.~L. and {Cabero}, M. and {Cadonati}, L. and {Cagnoli}, G. and {Cahillane}, C. and {Calder{\'o}n Bustillo}, J. and {Callaghan}, J.~D. and {Callister}, T.~A. and {Calloni}, E. and {Camp}, J.~B. and {Canepa}, M. and {Cannon}, K.~C. and {Cao}, H. and {Cao}, J. and {Carapella}, G. and {Carbognani}, F. and {Caride}, S. and {Carney}, M.~F. and {Carullo}, G. and {Casanueva Diaz}, J. and {Casentini}, C. and {Casta{\~n}eda}, J. and {Caudill}, S. and {Cavagli{\`a}}, M. and {Cavalier}, F. and {Cavalieri}, R. and {Cella}, G. and {Cerd{\'a}-Dur{\'a}n}, P. and {Cesarini}, E. and {Chaibi}, O. and {Chakravarti}, K. and {Chan}, C. and {Chan}, M. and {Chandra}, K. and {Chao}, S. and {Charlton}, P. and {Chase}, E.~A. and {Chassande-Mottin}, E. and {Chatterjee}, D. and {Chaturvedi}, M. and {Chatziioannou}, K. and {Chen}, H.~Y. and {Chen}, X. and {Chen}, Y. and {Cheng}, H. -P. and {Cheong}, C.~K. and {et al } and {LIGO Scientific Collaboration} and {Virgo Collaboration}},
        title = "{GW190521: A Binary Black Hole Merger with a Total Mass of 150 M$_{☉}$}",
      journal = prl,
     keywords = {General Relativity and Quantum Cosmology, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = sep,
       volume = {125},
       number = {10},
          eid = {101102},
        pages = {101102},
          doi = {10.1103/PhysRevLett.125.101102},
archivePrefix = {arXiv},
       eprint = {2009.01075},
 primaryClass = {gr-qc},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020PhRvL.125j1102A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{abr12,
       author = {{Abraham}, Sheelu and {Philip}, Ninan Sajeeth and {Kembhavi}, Ajit and
         {Wadadekar}, Yogesh G. and {Sinha}, Rita},
        title = "{A photometric catalogue of quasars and other point sources in the Sloan Digital Sky Survey}",
      journal = {\mnras},
     keywords = {methods: statistical, techniques: photometric, astronomical data bases: miscellaneous, catalogues, surveys, Astrophysics - Instrumentation and Methods for Astrophysics, Computer Science - Artificial Intelligence},
         year = 2012,
        month = jan,
       volume = {419},
       number = {1},
        pages = {80-94},
          doi = {10.1111/j.1365-2966.2011.19674.x},
archivePrefix = {arXiv},
       eprint = {1011.2173},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2012MNRAS.419...80A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ace15,
       author = {{Acernese}, F. and {Agathos}, M. and {Agatsuma}, K. and {Aisa}, D. and
         {Allemandou}, N. and {Allocca}, A. and {Amarni}, J. and {Astone}, P. and
         {Balestri}, G. and {Ballardin}, G. and {Barone}, F. and
         {Baronick}, J. -P. and {Barsuglia}, M. and {Basti}, A. and {Basti}, F. and
         {Bauer}, Th S. and {Bavigadda}, V. and {Bejger}, M. and {Beker}, M.~G. and
         {Belczynski}, C. and {Bersanetti}, D. and {Bertolini}, A. and
         {Bitossi}, M. and {Bizouard}, M.~A. and {Bloemen}, S. and {Blom}, M. and
         {Boer}, M. and {Bogaert}, G. and {Bondi}, D. and {Bondu}, F. and
         {Bonelli}, L. and {Bonnand}, R. and {Boschi}, V. and {Bosi}, L. and
         {Bouedo}, T. and {Bradaschia}, C. and {Branchesi}, M. and {Briant}, T. and
         {Brillet}, A. and {Brisson}, V. and {Bulik}, T. and {Bulten}, H.~J. and
         {Buskulic}, D. and {Buy}, C. and {Cagnoli}, G. and {Calloni}, E. and
         {Campeggi}, C. and {Canuel}, B. and {Carbognani}, F. and
         {Cavalier}, F. and {Cavalieri}, R. and {Cella}, G. and {Cesarini}, E. and
         {Chassande-Mottin}, E. and {Chincarini}, A. and {Chiummo}, A. and
         {Chua}, S. and {Cleva}, F. and {Coccia}, E. and {Cohadon}, P. -F. and
         {Colla}, A. and {Colombini}, M. and {Conte}, A. and {Coulon}, J. -P. and
         {Cuoco}, E. and {Dalmaz}, A. and {D'Antonio}, S. and {Dattilo}, V. and
         {Davier}, M. and {Day}, R. and {Debreczeni}, G. and {Degallaix}, J. and
         {Del{\'e}glise}, S. and {Del Pozzo}, W. and {Dereli}, H. and
         {De Rosa}, R. and {Di Fiore}, L. and {Di Lieto}, A. and
         {Di Virgilio}, A. and {Doets}, M. and {Dolique}, V. and {Drago}, M. and
         {Ducrot}, M. and {Endr{\H{o}}czi}, G. and {Fafone}, V. and
         {Farinon}, S. and {Ferrante}, I. and {Ferrini}, F. and {Fidecaro}, F. and
         {Fiori}, I. and {Flaminio}, R. and {Fournier}, J. -D. and {Franco}, S. and
         {Frasca}, S. and {Frasconi}, F. and {Gammaitoni}, L. and {Garufi}, F. and
         {Gaspard}, M. and {Gatto}, A. and {Gemme}, G. and {Gendre}, B. and
         {Genin}, E. and {Gennai}, A. and {Ghosh}, S. and {Giacobone}, L. and
         {Giazotto}, A. and {Gouaty}, R. and {Granata}, M. and {Greco}, G. and
         {Groot}, P. and {Guidi}, G.~M. and {Harms}, J. and {Heidmann}, A. and
         {Heitmann}, H. and {Hello}, P. and {Hemming}, G. and {Hennes}, E. and
         {Hofman}, D. and {Jaranowski}, P. and {Jonker}, R.~J.~G. and
         {Kasprzack}, M. and {K{\'e}f{\'e}lian}, F. and {Kowalska}, I. and
         {Kraan}, M. and {Kr{\'o}lak}, A. and {Kutynia}, A. and {Lazzaro}, C. and
         {Leonardi}, M. and {Leroy}, N. and {Letendre}, N. and {Li}, T.~G.~F. and
         {Lieunard}, B. and {Lorenzini}, M. and {Loriette}, V. and
         {Losurdo}, G. and {Magazz{\`u}}, C. and {Majorana}, E. and
         {Maksimovic}, I. and {Malvezzi}, V. and {Man}, N. and {Mangano}, V. and
         {Mantovani}, M. and {Marchesoni}, F. and {Marion}, F. and {Marque}, J. and
         {Martelli}, F. and {Martellini}, L. and {Masserot}, A. and
         {Meacher}, D. and {Meidam}, J. and {Mezzani}, F. and {Michel}, C. and
         {Milano}, L. and {Minenkov}, Y. and {Moggi}, A. and {Mohan}, M. and
         {Montani}, M. and {Morgado}, N. and {Mours}, B. and {Mul}, F. and
         {Nagy}, M.~F. and {Nardecchia}, I. and {Naticchioni}, L. and
         {Nelemans}, G. and {Neri}, I. and {Neri}, M. and {Nocera}, F. and
         {Pacaud}, E. and {Palomba}, C. and {Paoletti}, F. and {Paoli}, A. and
         {Pasqualetti}, A. and {Passaquieti}, R. and {Passuello}, D. and
         {Perciballi}, M. and {Petit}, S. and {Pichot}, M. and
         {Piergiovanni}, F. and {Pillant}, G. and {Piluso}, A. and {Pinard}, L. and
         {Poggiani}, R. and {Prijatelj}, M. and {Prodi}, G.~A. and
         {Punturo}, M. and {Puppo}, P. and {Rabeling}, D.~S. and {R{\'a}cz}, I. and
         {Rapagnani}, P. and {Razzano}, M. and {Re}, V. and {Regimbau}, T. and
         {Ricci}, F. and {Robinet}, F. and {Rocchi}, A. and {Rolland}, L. and
         {Romano}, R. and {Rosi{\'n}ska}, D. and {Ruggi}, P. and {Saracco}, E. and
         {Sassolas}, B. and {Schimmel}, F. and {Sentenac}, D. and {Sequino}, V. and
         {Shah}, S. and {Siellez}, K. and {Straniero}, N. and {Swinkels}, B. and
         {Tacca}, M. and {Tonelli}, M. and {Travasso}, F. and {Turconi}, M. and
         {Vajente}, G. and {van Bakel}, N. and {van Beuzekom}, M. and
         {van den Brand}, J.~F.~J. and {Van Den Broeck}, C. and
         {van der Sluys}, M.~V. and {van Heijningen}, J. and {Vas{\'u}th}, M. and
         {Vedovato}, G. and {Veitch}, J. and {Verkindt}, D. and {Vetrano}, F. and
         {Vicer{\'e}}, A. and {Vinet}, J. -Y. and {Visser}, G. and {Vocca}, H. and
         {Ward}, R. and {Was}, M. and {Wei}, L. -W. and {Yvert}, M. and
         {Zadro {\.z}ny}, A. and {Zendri}, J. -P.},
        title = "{Advanced Virgo: a second-generation interferometric gravitational wave detector}",
      journal = {Classical and Quantum Gravity},
     keywords = {General Relativity and Quantum Cosmology, Physics - Instrumentation and Detectors},
         year = "2015",
        month = "Jan",
       volume = {32},
       number = {2},
          eid = {024001},
        pages = {024001},
          doi = {10.1088/0264-9381/32/2/024001},
archivePrefix = {arXiv},
       eprint = {1408.3978},
 primaryClass = {gr-qc},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015CQGra..32b4001A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{ack20,
       author = {{Ackley}, K. and {Amati}, L. and {Barbieri}, C. and {Bauer}, F.~E. and {Benetti}, S. and {Bernardini}, M.~G. and {Bhirombhakdi}, K. and {Botticella}, M.~T. and {Branchesi}, M. and {Brocato}, E. and {Bruun}, S.~H. and {Bulla}, M. and {Campana}, S. and {Cappellaro}, E. and {Castro-Tirado}, A.~J. and {Chambers}, K.~C. and {Chaty}, S. and {Chen}, T. -W. and {Ciolfi}, R. and {Coleiro}, A. and {Copperwheat}, C.~M. and {Covino}, S. and {Cutter}, R. and {D'Ammando}, F. and {D'Avanzo}, P. and {De Cesare}, G. and {D'Elia}, V. and {Della Valle}, M. and {Denneau}, L. and {De Pasquale}, M. and {Dhillon}, V.~S. and {Dyer}, M.~J. and {Elias-Rosa}, N. and {Evans}, P.~A. and {Eyles-Ferris}, R.~A.~J. and {Fiore}, A. and {Fraser}, M. and {Fruchter}, A.~S. and {Fynbo}, J.~P.~U. and {Galbany}, L. and {Gall}, C. and {Galloway}, D.~K. and {Getman}, F.~I. and {Ghirlanda}, G. and {Gillanders}, J.~H. and {Gomboc}, A. and {Gompertz}, B.~P. and {Gonz{\'a}lez-Fern{\'a}ndez}, C. and {Gonz{\'a}lez-Gait{\'a}n}, S. and {Grado}, A. and {Greco}, G. and {Gromadzki}, M. and {Groot}, P.~J. and {Guti{\'e}rrez}, C.~P. and {Heikkil{\"a}}, T. and {Heintz}, K.~E. and {Hjorth}, J. and {Hu}, Y. -D. and {Huber}, M.~E. and {Inserra}, C. and {Izzo}, L. and {Japelj}, J. and {Jerkstrand}, A. and {Jin}, Z.~P. and {Jonker}, P.~G. and {Kankare}, E. and {Kann}, D.~A. and {Kennedy}, M. and {Kim}, S. and {Klose}, S. and {Kool}, E.~C. and {Kotak}, R. and {Kuncarayakti}, H. and {Lamb}, G.~P. and {Leloudas}, G. and {Levan}, A.~J. and {Longo}, F. and {Lowe}, T.~B. and {Lyman}, J.~D. and {Magnier}, E. and {Maguire}, K. and {Maiorano}, E. and {Mandel}, I. and {Mapelli}, M. and {Mattila}, S. and {McBrien}, O.~R. and {Melandri}, A. and {Micha{\l}owski}, M.~J. and {Milvang-Jensen}, B. and {Moran}, S. and {Nicastro}, L. and {Nicholl}, M. and {Nicuesa Guelbenzu}, A. and {Nuttal}, L. and {Oates}, S.~R. and {O'Brien}, P.~T. and {Onori}, F. and {Palazzi}, E. and {Patricelli}, B. and {Perego}, A. and {Torres}, M.~A.~P. and {Perley}, D.~A. and {Pian}, E. and {Pignata}, G. and {Piranomonte}, S. and {Poshyachinda}, S. and {Possenti}, A. and {Pumo}, M.~L. and {Quirola-V{\'a}squez}, J. and {Ragosta}, F. and {Ramsay}, G. and {Rau}, A. and {Rest}, A. and {Reynolds}, T.~M. and {Rosetti}, S.~S. and {Rossi}, A. and {Rosswog}, S. and {Sabha}, N.~B. and {Sagu{\'e}s Carracedo}, A. and {Salafia}, O.~S. and {Salmon}, L. and {Salvaterra}, R. and {Savaglio}, S. and {Sbordone}, L. and {Schady}, P. and {Schipani}, P. and {Schultz}, A.~S.~B. and {Schweyer}, T. and {Smartt}, S.~J. and {Smith}, K.~W. and {Smith}, M. and {Sollerman}, J. and {Srivastav}, S. and {Stanway}, E.~R. and {Starling}, R.~L.~C. and {Steeghs}, D. and {Stratta}, G. and {Stubbs}, C.~W. and {Tanvir}, N.~R. and {Testa}, V. and {Thrane}, E. and {Tonry}, J.~L. and {Turatto}, M. and {Ulaczyk}, K. and {van der Horst}, A.~J. and {Vergani}, S.~D. and {Walton}, N.~A. and {Watson}, D. and {Wiersema}, K. and {Wiik}, K. and {Wyrzykowski}, {\L}. and {Yang}, S. and {Yi}, S. -X. and {Young}, D.~R.},
        title = "{Observational constraints on the optical and near-infrared emission from the neutron star-black hole binary merger candidate S190814bv}",
      journal = {\aap},
     keywords = {gravitational waves, stars: neutron, supernovae: general, Astrophysics - Solar and Stellar Astrophysics, Astrophysics - Astrophysics of Galaxies, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = nov,
       volume = {643},
          eid = {A113},
        pages = {A113},
          doi = {10.1051/0004-6361/202037669},
archivePrefix = {arXiv},
       eprint = {2002.01950},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020A&A...643A.113A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{and20,
       author = {{Andreoni}, Igor and {Goldstein}, Daniel A. and {Kasliwal}, Mansi M. and {Nugent}, Peter E. and {Zhou}, Rongpu and {Newman}, Jeffrey A. and {Bulla}, Mattia and {Foucart}, Francois and {Hotokezaka}, Kenta and {Nakar}, Ehud and {Nissanke}, Samaya and {Raaijmakers}, Geert and {Bloom}, Joshua S. and {De}, Kishalay and {Jencson}, Jacob E. and {Ward}, Charlotte and {Ahumada}, Tom{\'a}s and {Anand}, Shreya and {Buckley}, David A.~H. and {Caballero-Garc{\'\i}a}, Maria D. and {Castro-Tirado}, Alberto J. and {Copperwheat}, Christopher M. and {Coughlin}, Michael W. and {Cenko}, S. Bradley and {Gromadzki}, Mariusz and {Hu}, Youdong and {Karambelkar}, Viraj R. and {Perley}, Daniel A. and {Sharma}, Yashvi and {Valeev}, Azamat F. and {Cook}, David O. and {Fremling}, U. Christoffer and {Kumar}, Harsh and {Taggart}, Kirsty and {Bagdasaryan}, Ashot and {Cooke}, Jeff and {Dahiwale}, Aishwarya and {Dhawan}, Suhail and {Dobie}, Dougal and {Gatkine}, Pradip and {Golkhou}, V. Zach and {Goobar}, Ariel and {Chaves}, Andreas Guerra and {Hankins}, Matthew and {Kaplan}, David L. and {Kong}, Albert K.~H. and {Kool}, Erik C. and {Mohite}, Siddharth and {Sollerman}, Jesper and {Tzanidakis}, Anastasios and {Webb}, Sara and {Zhang}, Keming},
        title = "{GROWTH on S190814bv: Deep Synoptic Limits on the Optical/Near-infrared Counterpart to a Neutron Star-Black Hole Merger}",
      journal = {\apj},
     keywords = {1108, 154, 677, 678, 1851, 159, 1145, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = feb,
       volume = {890},
       number = {2},
          eid = {131},
        pages = {131},
          doi = {10.3847/1538-4357/ab6a1b},
archivePrefix = {arXiv},
       eprint = {1910.13409},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020ApJ...890..131A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{arc18,
       author = {{Arcavi}, Iair},
        title = "{The First Hours of the GW170817 Kilonova and the Importance of Early Optical and Ultraviolet Observations for Constraining Emission Models}",
      journal = {\apjl},
     keywords = {gravitational waves, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2018,
        month = mar,
       volume = {855},
       number = {2},
          eid = {L23},
        pages = {L23},
          doi = {10.3847/2041-8213/aab267},
archivePrefix = {arXiv},
       eprint = {1802.02164},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJ...855L..23A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ala15,
       author = {{Alam}, Shadab and {Albareti}, Franco D. and {Allende Prieto}, Carlos and
         {Anders}, F. and {Anderson}, Scott F. and {Anderton}, Timothy and
         {Andrews}, Brett H. and {Armengaud}, Eric and {Aubourg}, {\'E}ric and
         {Bailey}, Stephen and {Basu}, Sarbani and {Bautista}, Julian E. and
         {Beaton}, Rachael L. and {Beers}, Timothy C. and {Bender}, Chad F. and
         {Berlind}, Andreas A. and {Beutler}, Florian and {Bhardwaj}, Vaishali and
         {Bird}, Jonathan C. and {Bizyaev}, Dmitry and {Blake}, Cullen H. and
         {Blanton}, Michael R. and {Blomqvist}, Michael and
         {Bochanski}, John J. and {Bolton}, Adam S. and {Bovy}, Jo and
         {Shelden Bradley}, A. and {Brandt}, W.~N. and {Brauer}, D.~E. and
         {Brinkmann}, J. and {Brown}, Peter J. and {Brownstein}, Joel R. and
         {Burden}, Angela and {Burtin}, Etienne and {Busca}, Nicol{\'a}s G. and
         {Cai}, Zheng and {Capozzi}, Diego and {Carnero Rosell}, Aurelio and
         {Carr}, Michael A. and {Carrera}, Ricardo and {Chambers}, K.~C. and
         {Chaplin}, William James and {Chen}, Yen-Chi and {Chiappini}, Cristina and
         {Chojnowski}, S. Drew and {Chuang}, Chia-Hsun and {Clerc}, Nicolas and
         {Comparat}, Johan and {Covey}, Kevin and {Croft}, Rupert A.~C. and
         {Cuesta}, Antonio J. and {Cunha}, Katia and {da Costa}, Luiz N. and
         {Da Rio}, Nicola and {Davenport}, James R.~A. and {Dawson}, Kyle S. and
         {De Lee}, Nathan and {Delubac}, Timoth{\'e}e and {Deshpande}, Rohit and
         {Dhital}, Saurav and {Dutra-Ferreira}, Let{\'\i}cia and {Dwelly}, Tom and
         {Ealet}, Anne and {Ebelke}, Garrett L. and {Edmondson}, Edward M. and
         {Eisenstein}, Daniel J. and {Ellsworth}, Tristan and
         {Elsworth}, Yvonne and {Epstein}, Courtney R. and {Eracleous}, Michael and
         {Escoffier}, Stephanie and {Esposito}, Massimiliano and
         {Evans}, Michael L. and {Fan}, Xiaohui and {Fern{\'a}ndez-Alvar}, Emma and
         {Feuillet}, Diane and {Filiz Ak}, Nurten and {Finley}, Hayley and
         {Finoguenov}, Alexis and {Flaherty}, Kevin and {Fleming}, Scott W. and
         {Font-Ribera}, Andreu and {Foster}, Jonathan and
         {Frinchaboy}, Peter M. and {Galbraith-Frew}, J.~G. and
         {Garc{\'\i}a}, Rafael A. and {Garc{\'\i}a-Hern{\'a}ndez}, D.~A. and
         {Garc{\'\i}a P{\'e}rez}, Ana E. and {Gaulme}, Patrick and {Ge}, Jian and
         {G{\'e}nova-Santos}, R. and {Georgakakis}, A. and {Ghezzi}, Luan and
         {Gillespie}, Bruce A. and {Girardi}, L{\'e}o and {Goddard}, Daniel and
         {Gontcho}, Satya Gontcho A. and {Gonz{\'a}lez Hern{\'a}ndez}, Jonay I. and
         {Grebel}, Eva K. and {Green}, Paul J. and {Grieb}, Jan Niklas and
         {Grieves}, Nolan and {Gunn}, James E. and {Guo}, Hong and
         {Harding}, Paul and {Hasselquist}, Sten and {Hawley}, Suzanne L. and
         {Hayden}, Michael and {Hearty}, Fred R. and {Hekker}, Saskia and
         {Ho}, Shirley and {Hogg}, David W. and {Holley-Bockelmann}, Kelly and
         {Holtzman}, Jon A. and {Honscheid}, Klaus and {Huber}, Daniel and
         {Huehnerhoff}, Joseph and {Ivans}, Inese I. and {Jiang}, Linhua and
         {Johnson}, Jennifer A. and {Kinemuchi}, Karen and {Kirkby}, David and
         {Kitaura}, Francisco and {Klaene}, Mark A. and {Knapp}, Gillian R. and
         {Kneib}, Jean-Paul and {Koenig}, Xavier P. and {Lam}, Charles R. and
         {Lan}, Ting-Wen and {Lang}, Dustin and {Laurent}, Pierre and
         {Le Goff}, Jean-Marc and {Leauthaud}, Alexie and {Lee}, Khee-Gan and
         {Lee}, Young Sun and {Licquia}, Timothy C. and {Liu}, Jian and
         {Long}, Daniel C. and {L{\'o}pez-Corredoira}, Mart{\'\i}n and
         {Lorenzo-Oliveira}, Diego and {Lucatello}, Sara and {Lundgren}, Britt and
         {Lupton}, Robert H. and {Mack}, Claude E., III and
         {Mahadevan}, Suvrath and {Maia}, Marcio A.~G. and
         {Majewski}, Steven R. and {Malanushenko}, Elena and
         {Malanushenko}, Viktor and {Manchado}, A. and {Manera}, Marc and
         {Mao}, Qingqing and {Maraston}, Claudia and {Marchwinski}, Robert C. and
         {Margala}, Daniel and {Martell}, Sarah L. and {Martig}, Marie and
         {Masters}, Karen L. and {Mathur}, Savita and {McBride}, Cameron K. and
         {McGehee}, Peregrine M. and {McGreer}, Ian D. and
         {McMahon}, Richard G. and {M{\'e}nard}, Brice and
         {Menzel}, Marie-Luise and {Merloni}, Andrea and
         {M{\'e}sz{\'a}ros}, Szabolcs and {Miller}, Adam A. and
         {Miralda-Escud{\'e}}, Jordi and {Miyatake}, Hironao and
         {Montero-Dorta}, Antonio D. and {More}, Surhud and {Morganson}, Eric and
         {Morice-Atkinson}, Xan and {Morrison}, Heather L. and
         {Mosser}, Ben{\^o}it and {Muna}, Demitri and {Myers}, Adam D. and {Nand
        ra}, Kirpal and {Newman}, Jeffrey A. and {Neyrinck}, Mark and
         {Nguyen}, Duy Cuong and {Nichol}, Robert C. and {Nidever}, David L. and
         {Noterdaeme}, Pasquier and {Nuza}, Sebasti{\'a}n E. and
         {O'Connell}, Julia E. and {O'Connell}, Robert W. and {O'Connell}, Ross and
         {Ogando}, Ricardo L.~C. and {Olmstead}, Matthew D. and
         {Oravetz}, Audrey E. and {Oravetz}, Daniel J. and {Osumi}, Keisuke and
         {Owen}, Russell and {Padgett}, Deborah L. and {Padmanabhan}, Nikhil and
         {Paegert}, Martin and {Palanque-Delabrouille}, Nathalie and
         {Pan}, Kaike and {Parejko}, John K. and {P{\^a}ris}, Isabelle and
         {Park}, Changbom and {Pattarakijwanich}, Petchara and
         {Pellejero-Ibanez}, M. and {Pepper}, Joshua and {Percival}, Will J. and
         {P{\'e}rez-Fournon}, Ismael and {Ṕrez-Ra`fols}, Ignasi and
         {Petitjean}, Patrick and {Pieri}, Matthew M. and
         {Pinsonneault}, Marc H. and {Porto de Mello}, Gustavo F. and
         {Prada}, Francisco and {Prakash}, Abhishek and
         {Price-Whelan}, Adrian M. and {Protopapas}, Pavlos and
         {Raddick}, M. Jordan and {Rahman}, Mubdi and {Reid}, Beth A. and
         {Rich}, James and {Rix}, Hans-Walter and {Robin}, Annie C. and
         {Rockosi}, Constance M. and {Rodrigues}, Tha{\'\i}se S. and
         {Rodr{\'\i}guez-Torres}, Sergio and {Roe}, Natalie A. and
         {Ross}, Ashley J. and {Ross}, Nicholas P. and {Rossi}, Graziano and
         {Ruan}, John J. and {Rubi{\~n}o-Mart{\'\i}n}, J.~A. and
         {Rykoff}, Eli S. and {Salazar-Albornoz}, Salvador and {Salvato}, Mara and
         {Samushia}, Lado and {S{\'a}nchez}, Ariel G. and
         {Santiago}, Bas{\'\i}lio and {Sayres}, Conor and
         {Schiavon}, Ricardo P. and {Schlegel}, David J. and
         {Schmidt}, Sarah J. and {Schneider}, Donald P. and
         {Schultheis}, Mathias and {Schwope}, Axel D. and {Sc{\'o}ccola}, C.~G. and
         {Scott}, Caroline and {Sellgren}, Kris and {Seo}, Hee-Jong and
         {Serenelli}, Aldo and {Shane}, Neville and {Shen}, Yue and
         {Shetrone}, Matthew and {Shu}, Yiping and {Silva Aguirre}, V. and
         {Sivarani}, Thirupathi and {Skrutskie}, M.~F. and {Slosar}, An{\v{z}}e and
         {Smith}, Verne V. and {Sobreira}, Fl{\'a}via and {Souto}, Diogo and
         {Stassun}, Keivan G. and {Steinmetz}, Matthias and {Stello}, Dennis and
         {Strauss}, Michael A. and {Streblyanska}, Alina and {Suzuki}, Nao and
         {Swanson}, Molly E.~C. and {Tan}, Jonathan C. and {Tayar}, Jamie and
         {Terrien}, Ryan C. and {Thakar}, Aniruddha R. and {Thomas}, Daniel and
         {Thomas}, Neil and {Thompson}, Benjamin A. and {Tinker}, Jeremy L. and
         {Tojeiro}, Rita and {Troup}, Nicholas W. and
         {Vargas-Maga{\~n}a}, Mariana and {Vazquez}, Jose A. and {Verde}, Licia and
         {Viel}, Matteo and {Vogt}, Nicole P. and {Wake}, David A. and
         {Wang}, Ji and {Weaver}, Benjamin A. and {Weinberg}, David H. and
         {Weiner}, Benjamin J. and {White}, Martin and {Wilson}, John C. and
         {Wisniewski}, John P. and {Wood-Vasey}, W.~M. and {Ye`che}, Christophe and
         {York}, Donald G. and {Zakamska}, Nadia L. and {Zamora}, O. and
         {Zasowski}, Gail and {Zehavi}, Idit and {Zhao}, Gong-Bo and
         {Zheng}, Zheng and {Zhou}, Xu and {Zhou}, Zhimin and {Zou}, Hu and
         {Zhu}, Guangtun},
        title = "{The Eleventh and Twelfth Data Releases of the Sloan Digital Sky Survey: Final Data from SDSS-III}",
      journal = {\apjs},
     keywords = {atlases, catalogs, surveys, Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Astrophysics of Galaxies, Astrophysics - Solar and Stellar Astrophysics},
         year = 2015,
        month = jul,
       volume = {219},
       number = {1},
          eid = {12},
        pages = {12},
          doi = {10.1088/0067-0049/219/1/12},
archivePrefix = {arXiv},
       eprint = {1501.00963},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015ApJS..219...12A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{and17,
       author = {{Andreoni}, I. and {Ackley}, K. and {Cooke}, J. and {Acharyya}, A. and {Allison}, J.~R. and {Anderson}, G.~E. and {Ashley}, M.~C.~B. and {Baade}, D. and {Bailes}, M. and {Bannister}, K. and {Beardsley}, A. and {Bessell}, M.~S. and {Bian}, F. and {Bland}, P.~A. and {Boer}, M. and {Booler}, T. and {Brandeker}, A. and {Brown}, I.~S. and {Buckley}, D.~A.~H. and {Chang}, S. -W. and {Coward}, D.~M. and {Crawford}, S. and {Crisp}, H. and {Crosse}, B. and {Cucchiara}, A. and {Cup{\'a}k}, M. and {de Gois}, J.~S. and {Deller}, A. and {Devillepoix}, H.~A.~R. and {Dobie}, D. and {Elmer}, E. and {Emrich}, D. and {Farah}, W. and {Farrell}, T.~J. and {Franzen}, T. and {Gaensler}, B.~M. and {Galloway}, D.~K. and {Gendre}, B. and {Giblin}, T. and {Goobar}, A. and {Green}, J. and {Hancock}, P.~J. and {Hartig}, B.~A.~D. and {Howell}, E.~J. and {Horsley}, L. and {Hotan}, A. and {Howie}, R.~M. and {Hu}, L. and {Hu}, Y. and {James}, C.~W. and {Johnston}, S. and {Johnston-Hollitt}, M. and {Kaplan}, D.~L. and {Kasliwal}, M. and {Keane}, E.~F. and {Kenney}, D. and {Klotz}, A. and {Lau}, R. and {Laugier}, R. and {Lenc}, E. and {Li}, X. and {Liang}, E. and {Lidman}, C. and {Luvaul}, L.~C. and {Lynch}, C. and {Ma}, B. and {Macpherson}, D. and {Mao}, J. and {McClelland}, D.~E. and {McCully}, C. and {M{\"o}ller}, A. and {Morales}, M.~F. and {Morris}, D. and {Murphy}, T. and {Noysena}, K. and {Onken}, C.~A. and {Orange}, N.~B. and {Os{\l}owski}, S. and {Pallot}, D. and {Paxman}, J. and {Potter}, S.~B. and {Pritchard}, T. and {Raja}, W. and {Ridden-Harper}, R. and {Romero-Colmenero}, E. and {Sadler}, E.~M. and {Sansom}, E.~K. and {Scalzo}, R.~A. and {Schmidt}, B.~P. and {Scott}, S.~M. and {Seghouani}, N. and {Shang}, Z. and {Shannon}, R.~M. and {Shao}, L. and {Shara}, M.~M. and {Sharp}, R. and {Sokolowski}, M. and {Sollerman}, J. and {Staff}, J. and {Steele}, K. and {Sun}, T. and {Suntzeff}, N.~B. and {Tao}, C. and {Tingay}, S. and {Towner}, M.~C. and {Thierry}, P. and {Trott}, C. and {Tucker}, B.~E. and {V{\"a}is{\"a}nen}, P. and {Krishnan}, V. Venkatraman and {Walker}, M. and {Wang}, L. and {Wang}, X. and {Wayth}, R. and {Whiting}, M. and {Williams}, A. and {Williams}, T. and {Wolf}, C. and {Wu}, C. and {Wu}, X. and {Yang}, J. and {Yuan}, X. and {Zhang}, H. and {Zhou}, J. and {Zovaro}, H.},
        title = "{Follow Up of GW170817 and Its Electromagnetic Counterpart by Australian-Led Observing Programmes}",
      journal = pasa,
     keywords = {gamma-ray burst: individual: GRB170817A, gravitational waves, stars: neutron, supernovae: general, supernovae: individual: AT2017gfo, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Solar and Stellar Astrophysics},
         year = 2017,
        month = dec,
       volume = {34},
          eid = {e069},
        pages = {e069},
          doi = {10.1017/pasa.2017.65},
archivePrefix = {arXiv},
       eprint = {1710.05846},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017PASA...34...69A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{and19,
       author = {{Andreoni}, I. and {Goldstein}, D.},
        title = "{DECam-GROWTH Transient Discovery Report for 2019-08-17}",
      journal = {Transient Name Server Discovery Report},
     keywords = {Transient, 2019nqv, AT2019nqv, AT 2019nqv, DG19vbfjc, 2019nqw, AT2019nqw, AT 2019nqw, DG19xczjc, 2019nqx, AT2019nqx, AT 2019nqx, DG19xiyjc, 2019nqy, AT2019nqy, AT 2019nqy, DG19plljc, 2019nqz, AT2019nqz, AT 2019nqz, DG19ayfjc, 2019nra, AT2019nra, AT 2019nra, DG19njmjc, 2019nrb, AT2019nrb, AT 2019nrb, DG19xgykc, 2019nrc, AT2019nrc, AT 2019nrc, DG19pybkc, 2019nrd, AT2019nrd, AT 2019nrd, DG19aoyjc, 2019nre, AT2019nre, AT 2019nre, DG19skric, 2019nrf, AT2019nrf, AT 2019nrf, DG19hskjc, 2019nrg, AT2019nrg, AT 2019nrg, DG19zusic, 2019nrh, AT2019nrh, AT 2019nrh, DG19ylvic, 2019nri, AT2019nri, AT 2019nri, DG19khbmc, 2019nro, AT2019nro, AT 2019nro, DG19ktakc, 2019nrp, AT2019nrp, AT 2019nrp, DG19ndbjc, 2019nrq, AT2019nrq, AT 2019nrq, DG19dyklc, 2019nrr, AT2019nrr, AT 2019nrr, DG19rhukc, 2019nrs, AT2019nrs, AT 2019nrs, DG19iabjc, 2019nrt, AT2019nrt, AT 2019nrt, DG19xallc, 2019nru, AT2019nru, AT 2019nru, DG19yefkc, 2019nrv, AT2019nrv, AT 2019nrv, DG19mnolc, 2019nrw, AT2019nrw, AT 2019nrw, DG19cismc, 2019nrx, AT2019nrx, AT 2019nrx, DG19ahzkc, 2019nry, AT2019nry, AT 2019nry, DG19pahkc, 2019nrz, AT2019nrz, AT 2019nrz, DG19bdzjc, 2019nsa, AT2019nsa, AT 2019nsa, DG19jhzic, 2019nsb, AT2019nsb, AT 2019nsb, DG19najkc, 2019nsc, AT2019nsc, AT 2019nsc, DG19fyejc, 2019nsd, AT2019nsd, AT 2019nsd, DG19tlumc, 2019nse, AT2019nse, AT 2019nse, DG19mtcmc, 2019nsf, AT2019nsf, AT 2019nsf, DG19pommc, 2019nsg, AT2019nsg, AT 2019nsg, DG19ujllc, 2019nsh, AT2019nsh, AT 2019nsh, DG19hizic, 2019nsi, AT2019nsi, AT 2019nsi, DG19zrakc, 2019nsj, AT2019nsj, AT 2019nsj, DG19cdljc, 2019nsk, AT2019nsk, AT 2019nsk, DG19pxrmc, 2019nsl, AT2019nsl, AT 2019nsl, DG19btzkc, 2019nsm, AT2019nsm, AT 2019nsm, DG19wlpmc, 2019nsn, AT2019nsn, AT 2019nsn, DG19uolmc, 2019nsr, AT2019nsr, AT 2019nsr, DG19yjnjc},
         year = 2019,
        month = aug,
       volume = {2019-1516},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019TNSTR1516....1G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{ant20,
       author = {{Antier}, S. and {Agayeva}, S. and {Almualla}, M. and {Awiphan}, S. and
         {Baransky}, A. and {Barynova}, K. and {Beradze}, S. and
         {Bla{\v{z}}ek}, M. and {Bo{\"e}r}, M. and {Burkhonov}, O. and
         {Christensen}, N. and {Coleiro}, A. and {Corre}, D. and
         {Coughlin}, M.~W. and {Crisp}, H. and {Dietrich}, T. and
         {Ducoin}, J. -G. and {Duverne}, P. -A. and {Marchal-Duval}, G. and
         {Gendre}, B. and {Gokuldass}, P. and {Eggenstein}, H.~B. and
         {Eymar}, L. and {Hello}, P. and {Howell}, E.~J. and {Ismailov}, N. and
         {Kann}, D.~A. and {Karpov}, S. and {Klotz}, A. and {Kochiashvili}, N. and
         {Lachaud}, C. and {Leroy}, N. and {Lin}, W.~L. and {Li}, W.~X. and
         {Ma{\v{s}}ek}, M. and {Mo}, J. and {Menard}, R. and {Morris}, D. and
         {Noysena}, K. and {Orange}, N.~B. and {Prouza}, M. and
         {Rattanamala}, R. and {Sadibekova}, T. and {Saint-Gelais}, D. and
         {Serrau}, M. and {Simon}, A. and {Stachie}, C. and {Th{\"o}ne}, C.~C. and
         {Tillayev}, Y. and {Turpin}, D. and {de Ugarte Postigo}, A. and
         {Vasylenko}, V. and {Vidadi}, Z. and {Was}, M. and {Wang}, X.~F. and
         {Zhang}, J.~J. and {Zhang}, T.~M. and {Zhang}, X.~H.},
        title = "{GRANDMA observations of advanced LIGO's and advanced Virgo's third observational campaign}",
      journal = {\mnras},
     keywords = {gravitational waves, methods: observational, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = jun,
       volume = {497},
       number = {4},
        pages = {5518-5539},
          doi = {10.1093/mnras/staa1846},
archivePrefix = {arXiv},
       eprint = {2004.04277},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020MNRAS.497.5518A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{ass18,
       author = {{Assef}, R.~J. and {Stern}, D. and {Noirot}, G. and {Jun}, H.~D. and
         {Cutri}, R.~M. and {Eisenhardt}, P.~R.~M.},
        title = "{The WISE AGN Catalog}",
      journal = {\apjs},
     keywords = {galaxies: active, infrared: general, quasars: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2018,
        month = feb,
       volume = {234},
       number = {2},
          eid = {23},
        pages = {23},
          doi = {10.3847/1538-4365/aaa00a},
archivePrefix = {arXiv},
       eprint = {1706.09901},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJS..234...23A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{arc17,
       author = {{Arcavi}, Iair and {Hosseinzadeh}, Griffin and {Howell}, D. Andrew and {McCully}, Curtis and {Poznanski}, Dovi and {Kasen}, Daniel and {Barnes}, Jennifer and {Zaltzman}, Michael and {Vasylyev}, Sergiy and {Maoz}, Dan and {Valenti}, Stefano},
        title = "{Optical emission from a kilonova following a gravitational-wave-detected neutron-star merger}",
      journal = {\nat},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = nov,
       volume = {551},
       number = {7678},
        pages = {64-66},
          doi = {10.1038/nature24291},
archivePrefix = {arXiv},
       eprint = {1710.05843},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Natur.551...64A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

%b
@ARTICLE{bai18,
       author = {{Bailer-Jones}, C.~A.~L. and {Rybizki}, J. and {Fouesneau}, M. and
         {Mantelet}, G. and {Andrae}, R.},
        title = "{Estimating Distance from Parallaxes. IV. Distances to 1.33 Billion Stars in Gaia Data Release 2}",
      journal = aj,
     keywords = {catalogs, Galaxy: structure, methods: statistical, stars: distances, Astrophysics - Solar and Stellar Astrophysics, Astrophysics - Astrophysics of Galaxies, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2018,
        month = aug,
       volume = {156},
       number = {2},
          eid = {58},
        pages = {58},
          doi = {10.3847/1538-3881/aacb21},
archivePrefix = {arXiv},
       eprint = {1804.10121},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018AJ....156...58B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bai19,
       author = {{Bailer-Jones}, Coryn A.~L. and {Fouesneau}, Morgan and {Andrae}, Rene},
        title = "{Quasar and galaxy classification in Gaia Data Release 2}",
      journal = {\mnras},
     keywords = {methods: data analysis, methods: statistical, surveys, astrometry, galaxies: general, quasars: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2019,
        month = dec,
       volume = {490},
       number = {4},
        pages = {5615-5633},
          doi = {10.1093/mnras/stz2947},
archivePrefix = {arXiv},
       eprint = {1910.05255},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.490.5615B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ban16,
       author = {{Ba{\~n}ados}, E. and {Venemans}, B.~P. and {Decarli}, R. and
         {Farina}, E.~P. and {Mazzucchelli}, C. and {Walter}, F. and {Fan}, X. and
         {Stern}, D. and {Schlafly}, E. and {Chambers}, K.~C. and {Rix}, H. -W. and
         {Jiang}, L. and {McGreer}, I. and {Simcoe}, R. and {Wang}, F. and
         {Yang}, J. and {Morganson}, E. and {De Rosa}, G. and {Greiner}, J. and
         {Balokovi{\'c}}, M. and {Burgett}, W.~S. and {Cooper}, T. and
         {Draper}, P.~W. and {Flewelling}, H. and {Hodapp}, K.~W. and
         {Jun}, H.~D. and {Kaiser}, N. and {Kudritzki}, R. -P. and
         {Magnier}, E.~A. and {Metcalfe}, N. and {Miller}, D. and
         {Schindler}, J. -T. and {Tonry}, J.~L. and {Wainscoat}, R.~J. and
         {Waters}, C. and {Yang}, Q.},
        title = "{The Pan-STARRS1 Distant z > 5.6 Quasar Survey: More than 100 Quasars within the First Gyr of the Universe}",
      journal = {\apjs},
     keywords = {cosmology: observations, quasars: emission lines, quasars: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2016,
        month = nov,
       volume = {227},
       number = {1},
          eid = {11},
        pages = {11},
          doi = {10.3847/0067-0049/227/1/11},
archivePrefix = {arXiv},
       eprint = {1608.03279},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016ApJS..227...11B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{bar05,
   author = {{Barthelmy}, S.~D. and {Barbier}, L.~M. and {Cummings}, J.~R. and 
	{Fenimore}, E.~E. and {Gehrels}, N. and {Hullinger}, D. and 
	{Krimm}, H.~A. and {Markwardt}, C.~B. and {Palmer}, D.~M. and 
	{Parsons}, A. and {Sato}, G. and {Suzuki}, M. and {Takahashi}, T. and 
	{Tashiro}, M. and {Tueller}, J.},
    title = "{The Burst Alert Telescope (BAT) on the SWIFT Midex Mission}",
  journal = {Space Science Reviews},
   eprint = {arXiv:astro-ph/0507410},
     year = 2005,
    month = oct,
   volume = 120,
    pages = {143-164},
      doi = {10.1007/s11214-005-5096-3},
   adsurl = {http://adsabs.harvard.edu/abs/2005SSRv..120..143B},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@INPROCEEDINGS{bel14,
       author = {{Bellm}, E.},
        title = "{The Zwicky Transient Facility}",
     keywords = {Astrophysics - Instrumentation and Methods for Astrophysics},
    booktitle = {The Third Hot-wiring the Transient Universe Workshop},
         year = 2014,
       editor = {{Wozniak}, P.~R. and {Graham}, M.~J. and {Mahabal}, A.~A. and
         {Seaman}, R.},
        month = jan,
        pages = {27-33},
archivePrefix = {arXiv},
       eprint = {1410.8185},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014htu..conf...27B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bel19,
       author = {{Bellm}, Eric C. and {Kulkarni}, Shrinivas R. and {Graham}, Matthew J. and {Dekany}, Richard and {Smith}, Roger M. and {Riddle}, Reed and {Masci}, Frank J. and {Helou}, George and {Prince}, Thomas A. and {Adams}, Scott M. and {Barbarino}, C. and {Barlow}, Tom and {Bauer}, James and {Beck}, Ron and {Belicki}, Justin and {Biswas}, Rahul and {Blagorodnova}, Nadejda and {Bodewits}, Dennis and {Bolin}, Bryce and {Brinnel}, Valery and {Brooke}, Tim and {Bue}, Brian and {Bulla}, Mattia and {Burruss}, Rick and {Cenko}, S. Bradley and {Chang}, Chan-Kao and {Connolly}, Andrew and {Coughlin}, Michael and {Cromer}, John and {Cunningham}, Virginia and {De}, Kishalay and {Delacroix}, Alex and {Desai}, Vandana and {Duev}, Dmitry A. and {Eadie}, Gwendolyn and {Farnham}, Tony L. and {Feeney}, Michael and {Feindt}, Ulrich and {Flynn}, David and {Franckowiak}, Anna and {Frederick}, S. and {Fremling}, C. and {Gal-Yam}, Avishay and {Gezari}, Suvi and {Giomi}, Matteo and {Goldstein}, Daniel A. and {Golkhou}, V. Zach and {Goobar}, Ariel and {Groom}, Steven and {Hacopians}, Eugean and {Hale}, David and {Henning}, John and {Ho}, Anna Y.~Q. and {Hover}, David and {Howell}, Justin and {Hung}, Tiara and {Huppenkothen}, Daniela and {Imel}, David and {Ip}, Wing-Huen and {Ivezi{\'c}}, {\v{Z}}eljko and {Jackson}, Edward and {Jones}, Lynne and {Juric}, Mario and {Kasliwal}, Mansi M. and {Kaspi}, S. and {Kaye}, Stephen and {Kelley}, Michael S.~P. and {Kowalski}, Marek and {Kramer}, Emily and {Kupfer}, Thomas and {Landry}, Walter and {Laher}, Russ R. and {Lee}, Chien-De and {Lin}, Hsing Wen and {Lin}, Zhong-Yi and {Lunnan}, Ragnhild and {Giomi}, Matteo and {Mahabal}, Ashish and {Mao}, Peter and {Miller}, Adam A. and {Monkewitz}, Serge and {Murphy}, Patrick and {Ngeow}, Chow-Choong and {Nordin}, Jakob and {Nugent}, Peter and {Ofek}, Eran and {Patterson}, Maria T. and {Penprase}, Bryan and {Porter}, Michael and {Rauch}, Ludwig and {Rebbapragada}, Umaa and {Reiley}, Dan and {Rigault}, Mickael and {Rodriguez}, Hector and {van Roestel}, Jan and {Rusholme}, Ben and {van Santen}, Jakob and {Schulze}, S. and {Shupe}, David L. and {Singer}, Leo P. and {Soumagnac}, Maayane T. and {Stein}, Robert and {Surace}, Jason and {Sollerman}, Jesper and {Szkody}, Paula and {Taddia}, F. and {Terek}, Scott and {Van Sistine}, Angela and {van Velzen}, Sjoert and {Vestrand}, W. Thomas and {Walters}, Richard and {Ward}, Charlotte and {Ye}, Quan-Zhi and {Yu}, Po-Chieh and {Yan}, Lin and {Zolkower}, Jeffry},
        title = "{The Zwicky Transient Facility: System Overview, Performance, and First Results}",
      journal = {\pasp},
     keywords = {Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2019,
        month = jan,
       volume = {131},
       number = {995},
        pages = {018002},
          doi = {10.1088/1538-3873/aaecbe},
archivePrefix = {arXiv},
       eprint = {1902.01932},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019PASP..131a8002B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ben20,
       author = {{Benetti}, S.},
        title = "{Padova-Asiago Transient Classification Report for 2020-01-03}",
      journal = {Transient Name Server Classification Report},
     keywords = {Transient, Supernova, 2019yxp, SN2019yxp, SN 2019yxp, 2020ae, AT2020ae, AT 2020ae},
         year = 2020,
        month = jan,
       volume = {2020-37},
        pages = {1},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020TNSCR..37....1B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ber14,
       author = {{Berger}, Edo},
        title = "{Short-Duration Gamma-Ray Bursts}",
      journal = araa,
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = "2014",
        month = "Aug",
       volume = {52},
        pages = {43-105},
          doi = {10.1146/annurev-astro-081913-035926},
archivePrefix = {arXiv},
       eprint = {1311.2603},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014ARA&A..52...43B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ber96,
       author = {{Bertin}, E. and {Arnouts}, S.},
        title = "{SExtractor: Software for source extraction.}",
      journal = {\aaps},
     keywords = {METHODS: DATA ANALYSIS, TECHNIQUES: IMAGE PROCESSING, GALAXIES: PHOTOMETRY},
         year = 1996,
        month = jun,
       volume = {117},
        pages = {393-404},
          doi = {10.1051/aas:1996164},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1996A&AS..117..393B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bha19,
       author = {{Bhattacharya}, Mukul and {Kumar}, Pawan and {Smoot}, George},
        title = "{Mergers of black hole-neutron star binaries and rates of associated electromagnetic counterparts}",
      journal = {\mnras},
     keywords = {accretion, accretion discs, equation of state, gravitational waves, gamma-ray burst: general, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = jul,
       volume = {486},
       number = {4},
        pages = {5289-5309},
          doi = {10.1093/mnras/stz1147},
archivePrefix = {arXiv},
       eprint = {1809.00006},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.486.5289B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bia14,
       author = {{Bianchi}, Luciana and {Conti}, Alberto and {Shiao}, Bernie},
        title = "{The ultraviolet sky: An overview from the GALEX surveys}",
      journal = {Advances in Space Research},
     keywords = {Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = "2014",
        month = "Mar",
       volume = {53},
       number = {6},
        pages = {900-912},
          doi = {10.1016/j.asr.2013.07.045},
archivePrefix = {arXiv},
       eprint = {1312.3281},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014AdSpR..53..900B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bia17,
       author = {{Bianchi}, Luciana and {Shiao}, Bernie and {Thilker}, David},
        title = "{Revised Catalog of GALEX Ultraviolet Sources. I. The All-Sky Survey: GUVcat\_AIS}",
      journal = {\apjs},
     keywords = {catalogs, Galaxy: stellar content, stars: AGB and post-AGB, stars: early-type, surveys, ultraviolet: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Solar and Stellar Astrophysics},
         year = "2017",
        month = "Jun",
       volume = {230},
       number = {2},
          eid = {24},
        pages = {24},
          doi = {10.3847/1538-4365/aa7053},
archivePrefix = {arXiv},
       eprint = {1704.05903},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJS..230...24B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{bil14,
       author = {{Bilicki}, Maciej and {Jarrett}, Thomas H. and {Peacock}, John A. and {Cluver}, Michelle E. and {Steward}, Louise},
        title = "{Two Micron All Sky Survey Photometric Redshift Catalog: A Comprehensive Three-dimensional Census of the Whole Sky}",
      journal = {\apjs},
     keywords = {catalogs, galaxies: distances and redshifts, large-scale structure of universe, methods: data analysis, methods: statistical, surveys, Astrophysics - Cosmology and Extragalactic Astrophysics, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2014,
        month = jan,
       volume = {210},
       number = {1},
          eid = {9},
        pages = {9},
          doi = {10.1088/0067-0049/210/1/9},
archivePrefix = {arXiv},
       eprint = {1311.5246},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014ApJS..210....9B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bl01,
       author = {{Bloom}, Joshua S. and {Frail}, Dale A. and {Sari}, Re'em},
        title = "{The Prompt Energy Release of Gamma-Ray Bursts using a Cosmological k-Correction}",
      journal = aj,
     keywords = {Cosmology: Miscellaneous, Cosmology: Observations, Gamma Rays, Astrophysics},
         year = "2001",
        month = "Jun",
       volume = {121},
       number = {6},
        pages = {2879-2888},
          doi = {10.1086/321093},
archivePrefix = {arXiv},
       eprint = {astro-ph/0102371},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2001AJ....121.2879B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{blo03,
       author = {{Berger}, E. and {Kulkarni}, S.~R. and {Frail}, D.~A.},
        title = "{A Standard Kinetic Energy Reservoir in Gamma-Ray Burst Afterglows}",
      journal = {\apj},
     keywords = {Gamma Rays: Bursts, ISM: Jets and Outflows, Shock Waves, Astrophysics},
         year = "2003",
        month = "Jun",
       volume = {590},
       number = {1},
        pages = {379-385},
          doi = {10.1086/374892},
archivePrefix = {arXiv},
       eprint = {astro-ph/0301268},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2003ApJ...590..379B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@INPROCEEDINGS{bre11,
   author = {{Breeveld}, A.~A. and {Landsman}, W. and {Holland}, S.~T. and 
	{Roming}, P. and {Kuin}, N.~P.~M. and {Page}, M.~J.},
    title = "{An Updated Ultraviolet Calibration for the Swift/UVOT}",
 keywords = {astrometry, spectrophotometry, gamma-ray sources (astronomical), colour, Astrometric and interferometric instruments, Spectroscopy and spectrophotometry, gamma-ray sources; gamma-ray bursts, Magnitudes and colors; luminosities},
booktitle = {American Institute of Physics Conference Series},
     year = 2011,
   series = {American Institute of Physics Conference Series},
   volume = 1358,
archivePrefix = "arXiv",
   eprint = {1102.4717},
 primaryClass = "astro-ph.IM",
   editor = "{J.~E.~McEnery, J.~L.~Racusin, \& N.~Gehrels}",
    month = aug,
    pages = {373-376},
      doi = {10.1063/1.3621807},
   adsurl = {http://adsabs.harvard.edu/abs/2011AIPC.1358..373B},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bre14,
       author = {{Brescia}, M. and {Cavuoti}, S. and {Longo}, G. and {De Stefano}, V.},
        title = "{A catalogue of photometric redshifts for the SDSS-DR9 galaxies}",
      journal = {\aap},
     keywords = {techniques: photometric, galaxies: distances and redshifts, galaxies: photometry, methods: data analysis, catalogs, Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2014,
        month = aug,
       volume = {568},
          eid = {A126},
        pages = {A126},
          doi = {10.1051/0004-6361/201424383},
archivePrefix = {arXiv},
       eprint = {1407.2527},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014A&A...568A.126B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{bre15,
       author = {{Brescia}, M. and {Cavuoti}, S. and {Longo}, G.},
        title = "{Automated physical classification in the SDSS DR10. A catalogue of candidate quasars}",
      journal = {\mnras},
     keywords = {methods: data analysis, techniques: photometric, catalogues, galaxies: active, quasars: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2015,
        month = jul,
       volume = {450},
       number = {4},
        pages = {3893-3903},
          doi = {10.1093/mnras/stv854},
archivePrefix = {arXiv},
       eprint = {1504.03857},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015MNRAS.450.3893B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{bur05,
   author = {{Burrows}, D.~N. and {Hill}, J.~E. and {Nousek}, J.~A. and {Kennea}, J.~A. and 
	{Wells}, A. and {Osborne}, J.~P. and {Abbey}, A.~F. and {Beardmore}, A. and 
	{Mukerjee}, K. and {Short}, A.~D.~T. and {Chincarini}, G. and 
	{Campana}, S. and {Citterio}, O. and {Moretti}, A. and {Pagani}, C. and 
	{Tagliaferri}, G. and {Giommi}, P. and {Capalbi}, M. and {Tamburelli}, F. and 
	{Angelini}, L. and {Cusumano}, G. and {Br{\"a}uninger}, H.~W. and 
	{Burkert}, W. and {Hartner}, G.~D.},
    title = "{The Swift X-Ray Telescope}",
  journal = {Space Science Reviews},
   eprint = {arXiv:astro-ph/0508071},
     year = 2005,
    month = oct,
   volume = 120,
    pages = {165-195},
      doi = {10.1007/s11214-005-5097-2},
   adsurl = {http://adsabs.harvard.edu/abs/2005SSRv..120..165B},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{bur06,
       author = {{Burrows}, David N. and {Grupe}, Dirk and {Capalbi}, Milvia and {Panaitescu}, Alin and {Patel}, Sandeep K. and {Kouveliotou}, Chryssa and {Zhang}, Bing and {M{\'e}sz{\'a}ros}, Peter and {Chincarini}, Guido and {Gehrels}, Neil and {Wijers}, Ralph A.~M.},
        title = "{Jet Breaks in Short Gamma-Ray Bursts. II. The Collimated Afterglow of GRB 051221A}",
      journal = {\apj},
     keywords = {Gamma Rays: Bursts, Astrophysics},
         year = 2006,
        month = dec,
       volume = {653},
       number = {1},
        pages = {468-473},
          doi = {10.1086/508740},
archivePrefix = {arXiv},
       eprint = {astro-ph/0604320},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2006ApJ...653..468B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


%c

@ARTICLE{can18,
       author = {{Cantiello}, Michele and {Jensen}, J.~B. and {Blakeslee}, J.~P. and {Berger}, E. and {Levan}, A.~J. and {Tanvir}, N.~R. and {Raimondo}, G. and {Brocato}, E. and {Alexander}, K.~D. and {Blanchard}, P.~K. and {Branchesi}, M. and {Cano}, Z. and {Chornock}, R. and {Covino}, S. and {Cowperthwaite}, P.~S. and {D'Avanzo}, P. and {Eftekhari}, T. and {Fong}, W. and {Fruchter}, A.~S. and {Grado}, A. and {Hjorth}, J. and {Holz}, D.~E. and {Lyman}, J.~D. and {Mandel}, I. and {Margutti}, R. and {Nicholl}, M. and {Villar}, V.~A. and {Williams}, P.~K.~G.},
        title = "{A Precise Distance to the Host Galaxy of the Binary Neutron Star Merger GW170817 Using Surface Brightness Fluctuations}",
      journal = {\apjl},
     keywords = {galaxies: distances and redshifts, galaxies: fundamental parameters, galaxies: individual: NGC 4993, Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2018,
        month = feb,
       volume = {854},
       number = {2},
          eid = {L31},
        pages = {L31},
          doi = {10.3847/2041-8213/aaad64},
archivePrefix = {arXiv},
       eprint = {1801.06080},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJ...854L..31C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@Article{cen20,
    author = {{Cenko}, B and {} and {} and {} and {} and {} and {} and {} and {}},
    title = {{\it Swift} follow-up of GW190814},
    journal = "2020",
    year    = "\noop{3002}in prep",
}

@ARTICLE{cha16,
       author = {{Chambers}, K.~C. and {Magnier}, E.~A. and {Metcalfe}, N. and
         {Flewelling}, H.~A. and {Huber}, M.~E. and {Waters}, C.~Z. and
         {Denneau}, L. and {Draper}, P.~W. and {Farrow}, D. and
         {Finkbeiner}, D.~P. and {Holmberg}, C. and {Koppenhoefer}, J. and
         {Price}, P.~A. and {Rest}, A. and {Saglia}, R.~P. and
         {Schlafly}, E.~F. and {Smartt}, S.~J. and {Sweeney}, W. and
         {Wainscoat}, R.~J. and {Burgett}, W.~S. and {Chastel}, S. and
         {Grav}, T. and {Heasley}, J.~N. and {Hodapp}, K.~W. and {Jedicke}, R. and
         {Kaiser}, N. and {Kudritzki}, R. -P. and {Luppino}, G.~A. and
         {Lupton}, R.~H. and {Monet}, D.~G. and {Morgan}, J.~S. and
         {Onaka}, P.~M. and {Shiao}, B. and {Stubbs}, C.~W. and {Tonry}, J.~L. and
         {White}, R. and {Ba{\~n}ados}, E. and {Bell}, E.~F. and {Bender}, R. and
         {Bernard}, E.~J. and {Boegner}, M. and {Boffi}, F. and
         {Botticella}, M.~T. and {Calamida}, A. and {Casertano}, S. and
         {Chen}, W. -P. and {Chen}, X. and {Cole}, S. and {Deacon}, N. and
         {Frenk}, C. and {Fitzsimmons}, A. and {Gezari}, S. and {Gibbs}, V. and
         {Goessl}, C. and {Goggia}, T. and {Gourgue}, R. and {Goldman}, B. and
         {Grant}, P. and {Grebel}, E.~K. and {Hambly}, N.~C. and {Hasinger}, G. and
         {Heavens}, A.~F. and {Heckman}, T.~M. and {Henderson}, R. and
         {Henning}, T. and {Holman}, M. and {Hopp}, U. and {Ip}, W. -H. and
         {Isani}, S. and {Jackson}, M. and {Keyes}, C.~D. and
         {Koekemoer}, A.~M. and {Kotak}, R. and {Le}, D. and {Liska}, D. and
         {Long}, K.~S. and {Lucey}, J.~R. and {Liu}, M. and {Martin}, N.~F. and
         {Masci}, G. and {McLean}, B. and {Mindel}, E. and {Misra}, P. and
         {Morganson}, E. and {Murphy}, D.~N.~A. and {Obaika}, A. and
         {Narayan}, G. and {Nieto-Santisteban}, M.~A. and {Norberg}, P. and
         {Peacock}, J.~A. and {Pier}, E.~A. and {Postman}, M. and {Primak}, N. and
         {Rae}, C. and {Rai}, A. and {Riess}, A. and {Riffeser}, A. and
         {Rix}, H.~W. and {R{\"o}ser}, S. and {Russel}, R. and {Rutz}, L. and
         {Schilbach}, E. and {Schultz}, A.~S.~B. and {Scolnic}, D. and
         {Strolger}, L. and {Szalay}, A. and {Seitz}, S. and {Small}, E. and
         {Smith}, K.~W. and {Soderblom}, D.~R. and {Taylor}, P. and
         {Thomson}, R. and {Taylor}, A.~N. and {Thakar}, A.~R. and {Thiel}, J. and
         {Thilker}, D. and {Unger}, D. and {Urata}, Y. and {Valenti}, J. and
         {Wagner}, J. and {Walder}, T. and {Walter}, F. and {Watters}, S.~P. and
         {Werner}, S. and {Wood-Vasey}, W.~M. and {Wyse}, R.},
        title = "{The Pan-STARRS1 Surveys}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Earth and Planetary Astrophysics, Astrophysics - Astrophysics of Galaxies, Astrophysics - Solar and Stellar Astrophysics},
         year = 2016,
        month = dec,
          eid = {arXiv:1612.05560},
        pages = {arXiv:1612.05560},
archivePrefix = {arXiv},
       eprint = {1612.05560},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016arXiv161205560C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{cho17,
       author = {{Chornock}, R. and {Berger}, E. and {Kasen}, D. and {Cowperthwaite}, P.~S. and {Nicholl}, M. and {Villar}, V.~A. and {Alexander}, K.~D. and {Blanchard}, P.~K. and {Eftekhari}, T. and {Fong}, W. and {Margutti}, R. and {Williams}, P.~K.~G. and {Annis}, J. and {Brout}, D. and {Brown}, D.~A. and {Chen}, H. -Y. and {Drout}, M.~R. and {Farr}, B. and {Foley}, R.~J. and {Frieman}, J.~A. and {Fryer}, C.~L. and {Herner}, K. and {Holz}, D.~E. and {Kessler}, R. and {Matheson}, T. and {Metzger}, B.~D. and {Quataert}, E. and {Rest}, A. and {Sako}, M. and {Scolnic}, D.~M. and {Smith}, N. and {Soares-Santos}, M.},
        title = "{The Electromagnetic Counterpart of the Binary Neutron Star Merger LIGO/Virgo GW170817. IV. Detection of Near-infrared Signatures of r-process Nucleosynthesis with Gemini-South}",
      journal = {\apjl},
     keywords = {binaries: close, nuclear reactions, nucleosynthesis, abundances, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Astrophysics of Galaxies, Astrophysics - Solar and Stellar Astrophysics},
         year = 2017,
        month = oct,
       volume = {848},
       number = {2},
          eid = {L19},
        pages = {L19},
          doi = {10.3847/2041-8213/aa905c},
archivePrefix = {arXiv},
       eprint = {1710.05454},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..19C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{chr19,
       author = {{Christie}, I.~M. and {Lalakos}, A. and {Tchekhovskoy}, A. and
         {Fern{\'a}ndez}, R. and {Foucart}, F. and {Quataert}, E. and
         {Kasen}, D.},
        title = "{The role of magnetic field geometry in the evolution of neutron star merger accretion discs}",
      journal = {\mnras},
     keywords = {accretion, accretion discs, stars: black holes, (stars:) gamma-ray burst: general, stars: jets, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = dec,
       volume = {490},
       number = {4},
        pages = {4811-4825},
          doi = {10.1093/mnras/stz2552},
archivePrefix = {arXiv},
       eprint = {1907.02079},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.490.4811C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{col01,
       author = {{Colless}, Matthew and {Dalton}, Gavin and {Maddox}, Steve and {Sutherland}, Will and {Norberg}, Peder and {Cole}, Shaun and {Bland-Hawthorn}, Joss and {Bridges}, Terry and {Cannon}, Russell and {Collins}, Chris and {Couch}, Warrick and {Cross}, Nicholas and {Deeley}, Kathryn and {De Propris}, Roberto and {Driver}, Simon P. and {Efstathiou}, George and {Ellis}, Richard S. and {Frenk}, Carlos S. and {Glazebrook}, Karl and {Jackson}, Carole and {Lahav}, Ofer and {Lewis}, Ian and {Lumsden}, Stuart and {Madgwick}, Darren and {Peacock}, John A. and {Peterson}, Bruce A. and {Price}, Ian and {Seaborne}, Mark and {Taylor}, Keith},
        title = "{The 2dF Galaxy Redshift Survey: spectra and redshifts}",
      journal = {\mnras},
     keywords = {SURVEYS, GALAXIES: CLUSTERS: GENERAL, GALAXIES: DISTANCES AND REDSHIFTS, COSMOLOGY: OBSERVATIONS, LARGE-SCALE STRUCTURE OF UNIVERSE, Astrophysics},
         year = 2001,
        month = dec,
       volume = {328},
       number = {4},
        pages = {1039-1063},
          doi = {10.1046/j.1365-8711.2001.04902.x},
archivePrefix = {arXiv},
       eprint = {astro-ph/0106498},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2001MNRAS.328.1039C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{con98,
       author = {{Condon}, J.~J. and {Cotton}, W.~D. and {Greisen}, E.~W. and
         {Yin}, Q.~F. and {Perley}, R.~A. and {Taylor}, G.~B. and
         {Broderick}, J.~J.},
        title = "{The NRAO VLA Sky Survey}",
      journal = aj,
     keywords = {CATALOGS, METHODS: DATA ANALYSIS, METHODS: OBSERVATIONAL, RADIO CONTINUUM, SURVEYS},
         year = 1998,
        month = may,
       volume = {115},
       number = {5},
        pages = {1693-1716},
          doi = {10.1086/300337},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1998AJ....115.1693C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{cou17,
       author = {{Coulter}, D.~A. and {Foley}, R.~J. and {Kilpatrick}, C.~D. and
         {Drout}, M.~R. and {Piro}, A.~L. and {Shappee}, B.~J. and
         {Siebert}, M.~R. and {Simon}, J.~D. and {Ulloa}, N. and {Kasen}, D. and
         {Madore}, B.~F. and {Murguia-Berthier}, A. and {Pan}, Y. -C. and
         {Prochaska}, J.~X. and {Ramirez-Ruiz}, E. and {Rest}, A. and
         {Rojas-Bravo}, C.},
        title = "{Swope Supernova Survey 2017a (SSS17a), the optical counterpart to a gravitational wave source}",
      journal = {Science},
     keywords = {ASTRONOMY, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = dec,
       volume = {358},
       number = {6370},
        pages = {1556-1558},
          doi = {10.1126/science.aap9811},
archivePrefix = {arXiv},
       eprint = {1710.05452},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Sci...358.1556C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{cow17,
       author = {{Cowperthwaite}, P.~S. and {Berger}, E. and {Villar}, V.~A. and {Metzger}, B.~D. and {Nicholl}, M. and {Chornock}, R. and {Blanchard}, P.~K. and {Fong}, W. and {Margutti}, R. and {Soares-Santos}, M. and {Alexander}, K.~D. and {Allam}, S. and {Annis}, J. and {Brout}, D. and {Brown}, D.~A. and {Butler}, R.~E. and {Chen}, H. -Y. and {Diehl}, H.~T. and {Doctor}, Z. and {Drout}, M.~R. and {Eftekhari}, T. and {Farr}, B. and {Finley}, D.~A. and {Foley}, R.~J. and {Frieman}, J.~A. and {Fryer}, C.~L. and {Garc{\'\i}a-Bellido}, J. and {Gill}, M.~S.~S. and {Guillochon}, J. and {Herner}, K. and {Holz}, D.~E. and {Kasen}, D. and {Kessler}, R. and {Marriner}, J. and {Matheson}, T. and {Neilsen}, E.~H., Jr. and {Quataert}, E. and {Palmese}, A. and {Rest}, A. and {Sako}, M. and {Scolnic}, D.~M. and {Smith}, N. and {Tucker}, D.~L. and {Williams}, P.~K.~G. and {Balbinot}, E. and {Carlin}, J.~L. and {Cook}, E.~R. and {Durret}, F. and {Li}, T.~S. and {Lopes}, P.~A.~A. and {Louren{\c{c}}o}, A.~C.~C. and {Marshall}, J.~L. and {Medina}, G.~E. and {Muir}, J. and {Mu{\~n}oz}, R.~R. and {Sauseda}, M. and {Schlegel}, D.~J. and {Secco}, L.~F. and {Vivas}, A.~K. and {Wester}, W. and {Zenteno}, A. and {Zhang}, Y. and {Abbott}, T.~M.~C. and {Banerji}, M. and {Bechtol}, K. and {Benoit-L{\'e}vy}, A. and {Bertin}, E. and {Buckley-Geer}, E. and {Burke}, D.~L. and {Capozzi}, D. and {Carnero Rosell}, A. and {Carrasco Kind}, M. and {Castander}, F.~J. and {Crocce}, M. and {Cunha}, C.~E. and {D'Andrea}, C.~B. and {da Costa}, L.~N. and {Davis}, C. and {DePoy}, D.~L. and {Desai}, S. and {Dietrich}, J.~P. and {Drlica-Wagner}, A. and {Eifler}, T.~F. and {Evrard}, A.~E. and {Fernandez}, E. and {Flaugher}, B. and {Fosalba}, P. and {Gaztanaga}, E. and {Gerdes}, D.~W. and {Giannantonio}, T. and {Goldstein}, D.~A. and {Gruen}, D. and {Gruendl}, R.~A. and {Gutierrez}, G. and {Honscheid}, K. and {Jain}, B. and {James}, D.~J. and {Jeltema}, T. and {Johnson}, M.~W.~G. and {Johnson}, M.~D. and {Kent}, S. and {Krause}, E. and {Kron}, R. and {Kuehn}, K. and {Nuropatkin}, N. and {Lahav}, O. and {Lima}, M. and {Lin}, H. and {Maia}, M.~A.~G. and {March}, M. and {Martini}, P. and {McMahon}, R.~G. and {Menanteau}, F. and {Miller}, C.~J. and {Miquel}, R. and {Mohr}, J.~J. and {Neilsen}, E. and {Nichol}, R.~C. and {Ogando}, R.~L.~C. and {Plazas}, A.~A. and {Roe}, N. and {Romer}, A.~K. and {Roodman}, A. and {Rykoff}, E.~S. and {Sanchez}, E. and {Scarpine}, V. and {Schindler}, R. and {Schubnell}, M. and {Sevilla-Noarbe}, I. and {Smith}, M. and {Smith}, R.~C. and {Sobreira}, F. and {Suchyta}, E. and {Swanson}, M.~E.~C. and {Tarle}, G. and {Thomas}, D. and {Thomas}, R.~C. and {Troxel}, M.~A. and {Vikram}, V. and {Walker}, A.~R. and {Wechsler}, R.~H. and {Weller}, J. and {Yanny}, B. and {Zuntz}, J.},
        title = "{The Electromagnetic Counterpart of the Binary Neutron Star Merger LIGO/Virgo GW170817. II. UV, Optical, and Near-infrared Light Curves and Comparison to Kilonova Models}",
      journal = {\apjl},
     keywords = {binaries: close, catalogs, gravitational waves, stars: neutron, surveys, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = oct,
       volume = {848},
       number = {2},
          eid = {L17},
        pages = {L17},
          doi = {10.3847/2041-8213/aa8fc7},
archivePrefix = {arXiv},
       eprint = {1710.05840},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..17C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@INPROCEEDINGS{cui12,
       author = {{Cuillandre}, Jean-Charles J. and {Withington}, Kanoa and
         {Hudelot}, Patrick and {Goranova}, Yuliana and {McCracken}, Henry and
         {Magnard}, Fr{\'e}d{\'e}ric and {Mellier}, Yannick and
         {Regnault}, Nicolas and {B{\'e}toule}, Marc and {Aussel}, Herv{\'e} and
         {Kavelaars}, J.~J. and {Fernique}, Pierre and
         {Bonnarel}, Fran{\c{c}}ois and {Ochsenbein}, Francois and
         {Ilbert}, Olivier},
        title = "{Introduction to the CFHT Legacy Survey final release (CFHTLS T0007)}",
    booktitle = {Observatory Operations: Strategies, Processes, and Systems IV},
         year = 2012,
       series = {Society of Photo-Optical Instrumentation Engineers (SPIE) Conference Series},
       volume = {8448},
        month = sep,
          eid = {84480M},
        pages = {84480M},
          doi = {10.1117/12.925584},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2012SPIE.8448E..0MC},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{cut12,
       author = {{Cutri}, R.~M. and {et al.}},
        title = "{VizieR Online Data Catalog: WISE All-Sky Data Release (Cutri+ 2012)}",
      journal = {VizieR Online Data Catalog},
     keywords = {WISE},
         year = 2012,
        month = apr,
          eid = {II/311},
        pages = {II/311},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2012yCat.2311....0C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{cut14,
       author = {{Cutri}, R.~M. and {Wright}, E.~L. and {Conrow}, T. and {Fowler}, J.~W. and {Eisenhardt}, P.~R.~M. and {Grillmair}, C. and {Kirkpatrick}, J.~D. and {Masci}, F. and {McCallon}, H.~L. and {Wheelock}, S.~L. and {Fajardo-Acosta}, S. and {Yan}, L. and {Benford}, D. and {Harbut}, M. and {Jarrett}, T. and {Lake}, S. and {Leisawitz}, D. and {Ressler}, M.~E. and {Stanford}, S.~A. and {Tsai}, C. -W. and {Liu}, F. and {Helou}, G. and {Mainzer}, A. and {Gettngs}, D. and {Gonzalez}, A. and {Hoffman}, D. and {Marsh}, K.~A. and {Padgett}, D. and {Skrutskie}, M.~F. and {Beck}, R. and {Papin}, M. and {Wittman}, M.},
        title = "{VizieR Online Data Catalog: AllWISE Data Release (Cutri+ 2013)}",
      journal = {VizieR Online Data Catalog},
     keywords = {WISE},
         year = 2014,
        month = feb,
          eid = {II/328},
        pages = {II/328},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014yCat.2328....0C},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

%d

@ARTICLE{dab09,
       author = {{D'Abrusco}, R. and {Longo}, G. and {Walton}, N.~A.},
        title = "{Quasar candidates selection in the Virtual Observatory era}",
      journal = {\mnras},
     keywords = {Astrophysics},
         year = 2009,
        month = jun,
       volume = {396},
       number = {1},
        pages = {223-262},
          doi = {10.1111/j.1365-2966.2009.14754.x},
archivePrefix = {arXiv},
       eprint = {0805.0156},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2009MNRAS.396..223D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{dal18,
       author = {{D{\'a}lya}, G. and {Galg{\'o}czi}, G. and {Dobos}, L. and {Frei}, Z. and
         {Heng}, I.~S. and {Macas}, R. and {Messenger}, C. and {Raffai}, P. and
         {de Souza}, R.~S.},
        title = "{GLADE: A galaxy catalogue for multimessenger searches in the advanced gravitational-wave detector era}",
      journal = {\mnras},
     keywords = {catalogues, galaxies: distances and redshifts, Astrophysics - High Energy Astrophysical Phenomena},
         year = "2018",
        month = "Sep",
       volume = {479},
       number = {2},
        pages = {2374-2381},
          doi = {10.1093/mnras/sty1703},
archivePrefix = {arXiv},
       eprint = {1804.05709},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018MNRAS.479.2374D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{del19,
       author = {{Delli Veneri}, M. and {Cavuoti}, S. and {Brescia}, M. and {Longo}, G. and
         {Riccio}, G.},
        title = "{Star formation rates for photometric samples of galaxies using machine learning methods}",
      journal = {\mnras},
     keywords = {methods: data analysis, techniques: photometric, catalogues, galaxies: distances and redshifts, galaxies: photometry, Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Astrophysics of Galaxies},
         year = 2019,
        month = jun,
       volume = {486},
       number = {1},
        pages = {1377-1391},
          doi = {10.1093/mnras/stz856},
archivePrefix = {arXiv},
       eprint = {1902.02522},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.486.1377D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{dey19,
       author = {{Dey}, Arjun and {Schlegel}, David J. and {Lang}, Dustin and {Blum}, Robert and {Burleigh}, Kaylan and {Fan}, Xiaohui and {Findlay}, Joseph R. and {Finkbeiner}, Doug and {Herrera}, David and {Juneau}, St{\'e}phanie and {Landriau}, Martin and {Levi}, Michael and {McGreer}, Ian and {Meisner}, Aaron and {Myers}, Adam D. and {Moustakas}, John and {Nugent}, Peter and {Patej}, Anna and {Schlafly}, Edward F. and {Walker}, Alistair R. and {Valdes}, Francisco and {Weaver}, Benjamin A. and {Y{\`e}che}, Christophe and {Zou}, Hu and {Zhou}, Xu and {Abareshi}, Behzad and {Abbott}, T.~M.~C. and {Abolfathi}, Bela and {Aguilera}, C. and {Alam}, Shadab and {Allen}, Lori and {Alvarez}, A. and {Annis}, James and {Ansarinejad}, Behzad and {Aubert}, Marie and {Beechert}, Jacqueline and {Bell}, Eric F. and {BenZvi}, Segev Y. and {Beutler}, Florian and {Bielby}, Richard M. and {Bolton}, Adam S. and {Brice{\~n}o}, C{\'e}sar and {Buckley-Geer}, Elizabeth J. and {Butler}, Karen and {Calamida}, Annalisa and {Carlberg}, Raymond G. and {Carter}, Paul and {Casas}, Ricard and {Castander}, Francisco J. and {Choi}, Yumi and {Comparat}, Johan and {Cukanovaite}, Elena and {Delubac}, Timoth{\'e}e and {DeVries}, Kaitlin and {Dey}, Sharmila and {Dhungana}, Govinda and {Dickinson}, Mark and {Ding}, Zhejie and {Donaldson}, John B. and {Duan}, Yutong and {Duckworth}, Christopher J. and {Eftekharzadeh}, Sarah and {Eisenstein}, Daniel J. and {Etourneau}, Thomas and {Fagrelius}, Parker A. and {Farihi}, Jay and {Fitzpatrick}, Mike and {Font-Ribera}, Andreu and {Fulmer}, Leah and {G{\"a}nsicke}, Boris T. and {Gaztanaga}, Enrique and {George}, Koshy and {Gerdes}, David W. and {Gontcho}, Satya Gontcho A. and {Gorgoni}, Claudio and {Green}, Gregory and {Guy}, Julien and {Harmer}, Diane and {Hernandez}, M. and {Honscheid}, Klaus and {Huang}, Lijuan Wendy and {James}, David J. and {Jannuzi}, Buell T. and {Jiang}, Linhua and {Joyce}, Richard and {Karcher}, Armin and {Karkar}, Sonia and {Kehoe}, Robert and {Kneib}, Jean-Paul and {Kueter-Young}, Andrea and {Lan}, Ting-Wen and {Lauer}, Tod R. and {Le Guillou}, Laurent and {Le Van Suu}, Auguste and {Lee}, Jae Hyeon and {Lesser}, Michael and {Perreault Levasseur}, Laurence and {Li}, Ting S. and {Mann}, Justin L. and {Marshall}, Robert and {Mart{\'\i}nez-V{\'a}zquez}, C.~E. and {Martini}, Paul and {du Mas des Bourboux}, H{\'e}lion and {McManus}, Sean and {Meier}, Tobias Gabriel and {M{\'e}nard}, Brice and {Metcalfe}, Nigel and {Mu{\~n}oz-Guti{\'e}rrez}, Andrea and {Najita}, Joan and {Napier}, Kevin and {Narayan}, Gautham and {Newman}, Jeffrey A. and {Nie}, Jundan and {Nord}, Brian and {Norman}, Dara J. and {Olsen}, Knut A.~G. and {Paat}, Anthony and {Palanque-Delabrouille}, Nathalie and {Peng}, Xiyan and {Poppett}, Claire L. and {Poremba}, Megan R. and {Prakash}, Abhishek and {Rabinowitz}, David and {Raichoor}, Anand and {Rezaie}, Mehdi and {Robertson}, A.~N. and {Roe}, Natalie A. and {Ross}, Ashley J. and {Ross}, Nicholas P. and {Rudnick}, Gregory and {Safonova}, Sasha and {Saha}, Abhijit and {S{\'a}nchez}, F. Javier and {Savary}, Elodie and {Schweiker}, Heidi and {Scott}, Adam and {Seo}, Hee-Jong and {Shan}, Huanyuan and {Silva}, David R. and {Slepian}, Zachary and {Soto}, Christian and {Sprayberry}, David and {Staten}, Ryan and {Stillman}, Coley M. and {Stupak}, Robert J. and {Summers}, David L. and {Sien Tie}, Suk and {Tirado}, H. and {Vargas-Maga{\~n}a}, Mariana and {Vivas}, A. Katherina and {Wechsler}, Risa H. and {Williams}, Doug and {Yang}, Jinyi and {Yang}, Qian and {Yapici}, Tolga and {Zaritsky}, Dennis and {Zenteno}, A. and {Zhang}, Kai and {Zhang}, Tianmeng and {Zhou}, Rongpu and {Zhou}, Zhimin},
        title = "{Overview of the DESI Legacy Imaging Surveys}",
      journal = aj,
     keywords = {catalogs, surveys, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2019,
        month = may,
       volume = {157},
       number = {5},
          eid = {168},
        pages = {168},
          doi = {10.3847/1538-3881/ab089d},
archivePrefix = {arXiv},
       eprint = {1804.08657},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019AJ....157..168D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{dic20,
       author = {{Dichiara}, S. and {Troja}, E. and {O'Connor}, B. and {Marshall}, F.~E. and {Beniamini}, P. and {Cannizzo}, J.~K. and {Lien}, A.~Y. and {Sakamoto}, T.},
        title = "{Short gamma-ray bursts within 200 Mpc}",
      journal = {\mnras},
     keywords = {gravitational waves, nuclear reactions, nucleosynthesis, abundances, stars: neutron, gamma-ray bursts, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = mar,
       volume = {492},
       number = {4},
        pages = {5011-5022},
          doi = {10.1093/mnras/staa124},
archivePrefix = {arXiv},
       eprint = {1912.08698},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020MNRAS.492.5011D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{dob19,
       author = {{Dobie}, Dougal and {Stewart}, Adam and {Murphy}, Tara and {Lenc}, Emil and
         {Wang}, Ziteng and {Kaplan}, David L. and {Andreoni}, Igor and
         {Banfield}, Julie and {Brown}, Ian and {Corsi}, Alessandra and
         {De}, Kishalay and {Goldstein}, Daniel A. and {Hallinan}, Gregg and
         {Hotan}, Aidan and {Hotokezaka}, Kenta and {Jaodand}, Amruta D. and
         {Karambelkar}, Viraj and {Kasliwal}, Mansi M. and {McConnell}, David and
         {Mooley}, Kunal and {Moss}, Vanessa A. and {Newman}, Jeffrey A. and
         {Perley}, Daniel A. and {Prakash}, Abhishek and {Pritchard}, Joshua and
         {Sadler}, Elaine M. and {Sharma}, Yashvi and {Ward}, Charlotte and
         {Whiting}, Matthew and {Zhou}, Rongpu},
        title = "{An ASKAP Search for a Radio Counterpart to the First High-significance Neutron Star─Black Hole Merger LIGO/Virgo S190814bv}",
      journal = {\apjl},
     keywords = {Gravitational waves, Radio astronomy, Transient sources, Radio transient sources, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = dec,
       volume = {887},
       number = {1},
          eid = {L13},
        pages = {L13},
          doi = {10.3847/2041-8213/ab59db},
archivePrefix = {arXiv},
       eprint = {1910.13647},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019ApJ...887L..13D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{dra09,
       author = {{Drake}, A.~J. and {Djorgovski}, S.~G. and {Mahabal}, A. and
         {Beshore}, E. and {Larson}, S. and {Graham}, M.~J. and {Williams}, R. and
         {Christensen}, E. and {Catelan}, M. and {Boattini}, A. and {Gibbs}, A. and
         {Hill}, R. and {Kowalski}, R.},
        title = "{First Results from the Catalina Real-Time Transient Survey}",
      journal = {\apj},
     keywords = {BL Lacertae objects: general, galaxies: general, novae, cataclysmic variables, stars: flare, supernovae: general, Astrophysics},
         year = 2009,
        month = may,
       volume = {696},
       number = {1},
        pages = {870-884},
          doi = {10.1088/0004-637X/696/1/870},
archivePrefix = {arXiv},
       eprint = {0809.1394},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2009ApJ...696..870D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{dro17,
       author = {{Drout}, M.~R. and {Piro}, A.~L. and {Shappee}, B.~J. and {Kilpatrick}, C.~D. and {Simon}, J.~D. and {Contreras}, C. and {Coulter}, D.~A. and {Foley}, R.~J. and {Siebert}, M.~R. and {Morrell}, N. and {Boutsia}, K. and {Di Mille}, F. and {Holoien}, T.~W. -S. and {Kasen}, D. and {Kollmeier}, J.~A. and {Madore}, B.~F. and {Monson}, A.~J. and {Murguia-Berthier}, A. and {Pan}, Y. -C. and {Prochaska}, J.~X. and {Ramirez-Ruiz}, E. and {Rest}, A. and {Adams}, C. and {Alatalo}, K. and {Ba{\~n}ados}, E. and {Baughman}, J. and {Beers}, T.~C. and {Bernstein}, R.~A. and {Bitsakis}, T. and {Campillay}, A. and {Hansen}, T.~T. and {Higgs}, C.~R. and {Ji}, A.~P. and {Maravelias}, G. and {Marshall}, J.~L. and {Moni Bidin}, C. and {Prieto}, J.~L. and {Rasmussen}, K.~C. and {Rojas-Bravo}, C. and {Strom}, A.~L. and {Ulloa}, N. and {Vargas-Gonz{\'a}lez}, J. and {Wan}, Z. and {Whitten}, D.~D.},
        title = "{Light curves of the neutron star merger GW170817/SSS17a: Implications for r-process nucleosynthesis}",
      journal = {Science},
     keywords = {ASTRONOMY, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Astrophysics of Galaxies, Astrophysics - Solar and Stellar Astrophysics},
         year = 2017,
        month = dec,
       volume = {358},
       number = {6370},
        pages = {1570-1574},
          doi = {10.1126/science.aaq0049},
archivePrefix = {arXiv},
       eprint = {1710.05443},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Sci...358.1570D},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



%e

@ARTICLE{eic89,
       author = {{Eichler}, David and {Livio}, Mario and {Piran}, Tsvi and
         {Schramm}, David N.},
        title = "{Nucleosynthesis, neutrino bursts and {\ensuremath{\gamma}}-rays from coalescing neutron stars}",
      journal = {\nat},
     keywords = {Gamma Ray Bursts, Neutrinos, Neutron Stars, Nuclear Fusion, Binary Stars, Gravitational Effects, Gravity Waves, Hubble Constant, Pulsars, Astrophysics},
         year = "1989",
        month = "Jul",
       volume = {340},
       number = {6229},
        pages = {126-128},
          doi = {10.1038/340126a0},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1989Natur.340..126E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{eva07,
   author = {{Evans}, P.~A. and {Beardmore}, A.~P. and {Page}, K.~L. and 
	{Tyler}, L.~G. and {Osborne}, J.~P. and {Goad}, M.~R. and {O'Brien}, P.~T. and 
	{Vetere}, L. and {Racusin}, J. and {Morris}, D. and {Burrows}, D.~N. and 
	{Capalbi}, M. and {Perri}, M. and {Gehrels}, N. and {Romano}, P.
	},
    title = "{An online repository of Swift/XRT light curves of {$\gamma$}-ray bursts}",
  journal = aap,
archivePrefix = "arXiv",
   eprint = {0704.0128},
 keywords = {gamma rays: bursts, gamma rays: observations, methods: data analysis, catalogs},
     year = 2007,
    month = jul,
   volume = 469,
    pages = {379-385},
      doi = {10.1051/0004-6361:20077530},
   adsurl = {http://adsabs.harvard.edu/abs/2007A%26A...469..379E},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@unpublished{eng20 ,
    author = {{ENGRAVE}},
    title = {S191213g/PS19hgw/AT2019wxt},
    note = {in prep/submitted},
    year = {2020}
}

@ARTICLE{eva09,
   author = {{Evans}, P.~A. and {Beardmore}, A.~P. and {Page}, K.~L. and 
	{Osborne}, J.~P. and {O'Brien}, P.~T. and {Willingale}, R. and 
	{Starling}, R.~L.~C. and {Burrows}, D.~N. and {Godet}, O. and 
	{Vetere}, L. and {Racusin}, J. and {Goad}, M.~R. and {Wiersema}, K. and 
	{Angelini}, L. and {Capalbi}, M. and {Chincarini}, G. and {Gehrels}, N. and 
	{Kennea}, J.~A. and {Margutti}, R. and {Morris}, D.~C. and {Mountford}, C.~J. and 
	{Pagani}, C. and {Perri}, M. and {Romano}, P. and {Tanvir}, N.
	},
    title = "{Methods and results of an automatic analysis of a complete sample of Swift-XRT observations of GRBs}",
  journal = mnras,
archivePrefix = "arXiv",
   eprint = {0812.3662},
 keywords = {methods: data analysis , catalogues , gamma-rays: bursts},
     year = 2009,
    month = aug,
   volume = 397,
    pages = {1177-1201},
      doi = {10.1111/j.1365-2966.2009.14913.x},
   adsurl = {http://adsabs.harvard.edu/abs/2009MNRAS.397.1177E},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{eva16,
       author = {{Evans}, P.~A. and {Kennea}, J.~A. and {Palmer}, D.~M. and
         {Bilicki}, M. and {Osborne}, J.~P. and {O'Brien}, P.~T. and
         {Tanvir}, N.~R. and {Lien}, A.~Y. and {Barthelmy}, S.~D. and
         {Burrows}, D.~N. and {Campana}, S. and {Cenko}, S.~B. and {D'Elia}, V. and
         {Gehrels}, N. and {Marshall}, F.~E. and {Page}, K.~L. and {Perri}, M. and
         {Sbarufatti}, B. and {Siegel}, M.~H. and {Tagliaferri}, G. and
         {Troja}, E.},
        title = "{Swift follow-up of gravitational wave triggers: results from the first aLIGO run and optimization for the future}",
      journal = {\mnras},
     keywords = {gravitational waves, methods: data analysis, gamma-ray burst: general, X-rays: general, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = "2016",
        month = "Oct",
       volume = {462},
       number = {2},
        pages = {1591-1602},
          doi = {10.1093/mnras/stw1746},
archivePrefix = {arXiv},
       eprint = {1606.05001},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016MNRAS.462.1591E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{eva16b,
       author = {{Evans}, P.~A. and {Kennea}, J.~A. and {Barthelmy}, S.~D. and
         {Beardmore}, A.~P. and {Burrows}, D.~N. and {Campana}, S. and
         {Cenko}, S.~B. and {Gehrels}, N. and {Giommi}, P. and {Gronwall}, C. and
         {Marshall}, F.~E. and {Malesani}, D. and {Markwardt}, C.~B. and
         {Mingo}, B. and {Nousek}, J.~A. and {O'Brien}, P.~T. and
         {Osborne}, J.~P. and {Pagani}, C. and {Page}, K.~L. and
         {Palmer}, D.~M. and {Perri}, M. and {Racusin}, J.~L. and
         {Siegel}, M.~H. and {Sbarufatti}, B. and {Tagliaferri}, G.},
        title = "{Swift follow-up of the gravitational wave source GW150914}",
      journal = {\mnras},
     keywords = {gravitational waves, methods: data analysis, X-rays: general, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = "2016",
        month = "Jul",
       volume = {460},
       number = {1},
        pages = {L40-L44},
          doi = {10.1093/mnrasl/slw065},
archivePrefix = {arXiv},
       eprint = {1602.03868},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016MNRAS.460L..40E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{eva16c,
       author = {{Evans}, P.~A. and {Osborne}, J.~P. and {Kennea}, J.~A. and
         {Campana}, S. and {O'Brien}, P.~T. and {Tanvir}, N.~R. and
         {Racusin}, J.~L. and {Burrows}, D.~N. and {Cenko}, S.~B. and
         {Gehrels}, N.},
        title = "{Optimization of the Swift X-ray follow-up of Advanced LIGO and Virgo gravitational wave triggers in 2015-16}",
      journal = {\mnras},
     keywords = {gravitational waves, methods: observational, gamma-ray burst: general, X-rays: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = "2016",
        month = "Jan",
       volume = {455},
       number = {2},
        pages = {1522-1537},
          doi = {10.1093/mnras/stv2213},
archivePrefix = {arXiv},
       eprint = {1506.01624},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016MNRAS.455.1522E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{eva17,
       author = {{Evans}, P.~A. and {Cenko}, S.~B. and {Kennea}, J.~A. and
         {Emery}, S.~W.~K. and {Kuin}, N.~P.~M. and {Korobkin}, O. and
         {Wollaeger}, R.~T. and {Fryer}, C.~L. and {Madsen}, K.~K. and
         {Harrison}, F.~A. and {Xu}, Y. and {Nakar}, E. and {Hotokezaka}, K. and
         {Lien}, A. and {Campana}, S. and {Oates}, S.~R. and {Troja}, E. and
         {Breeveld}, A.~A. and {Marshall}, F.~E. and {Barthelmy}, S.~D. and
         {Beardmore}, A.~P. and {Burrows}, D.~N. and {Cusumano}, G. and
         {D'A{\`\i}}, A. and {D'Avanzo}, P. and {D'Elia}, V. and
         {de Pasquale}, M. and {Even}, W.~P. and {Fontes}, C.~J. and
         {Forster}, K. and {Garcia}, J. and {Giommi}, P. and {Grefenstette}, B. and
         {Gronwall}, C. and {Hartmann}, D.~H. and {Heida}, M. and
         {Hungerford}, A.~L. and {Kasliwal}, M.~M. and {Krimm}, H.~A. and
         {Levan}, A.~J. and {Malesani}, D. and {Melandri}, A. and
         {Miyasaka}, H. and {Nousek}, J.~A. and {O'Brien}, P.~T. and
         {Osborne}, J.~P. and {Pagani}, C. and {Page}, K.~L. and
         {Palmer}, D.~M. and {Perri}, M. and {Pike}, S. and {Racusin}, J.~L. and
         {Rosswog}, S. and {Siegel}, M.~H. and {Sakamoto}, T. and
         {Sbarufatti}, B. and {Tagliaferri}, G. and {Tanvir}, N.~R. and
         {Tohuvavohu}, A.},
        title = "{Swift and NuSTAR observations of GW170817: Detection of a blue kilonova}",
      journal = {Science},
     keywords = {ASTRONOMY, Astrophysics - High Energy Astrophysical Phenomena},
         year = "2017",
        month = "Dec",
       volume = {358},
       number = {6370},
        pages = {1565-1570},
          doi = {10.1126/science.aap9580},
archivePrefix = {arXiv},
       eprint = {1710.05437},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Sci...358.1565E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{eva19,
       author = {{Evans}, P.~A. and {Kennea}, J.~A. and {Palmer}, D.~M. and
         {Bilicki}, M. and {Osborne}, J.~P. and {O'Brien}, P.~T. and
         {Tanvir}, N.~R. and {Lien}, A.~Y. and {Barthelmy}, S.~D. and
         {Burrows}, D.~N. and {Campana}, S. and {Cenko}, S.~B. and {D'Elia}, V. and
         {Gehrels}, N. and {Marshall}, F.~E. and {Page}, K.~L. and {Perri}, M. and
         {Sbarufatti}, B. and {Siegel}, M.~H. and {Tagliaferri}, G. and
         {Troja}, E.},
        title = "{Erratum: Swift follow-up of gravitational wave triggers: results from the first aLIGO run and optimisation for the future}",
      journal = {\mnras},
         year = "2019",
        month = "Apr",
       volume = {484},
       number = {2},
        pages = {2362-2363},
          doi = {10.1093/mnras/stz113},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.484.2362E},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@Article{eva20,
    author = {{Evans}, P.~A. and {} and {} and {}},
    title = {Swift follow-up of S200114f},
    note = {in prep/submitted},
     year    = "\noop{3002}in prep",
}


%f

@ARTICLE{fle15,
       author = {{Flesch}, Eric W.},
        title = "{The Half Million Quasars (HMQ) Catalogue}",
      journal = pasa,
     keywords = {catalogues, quasars: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2015,
        month = mar,
       volume = {32},
          eid = {e010},
        pages = {e010},
          doi = {10.1017/pasa.2015.10},
archivePrefix = {arXiv},
       eprint = {1502.06303},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015PASA...32...10F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{fle16,
       author = {{Flesch}, Eric W.},
        title = "{The Million Optical - Radio/X-ray Associations (MORX) Catalogue}",
      journal = pasa,
     keywords = {catalogs, radio continuum: stars, x-rays: general, x-rays: stars, Astrophysics - Astrophysics of Galaxies},
         year = 2016,
        month = oct,
       volume = {33},
          eid = {e052},
        pages = {e052},
          doi = {10.1017/pasa.2016.44},
archivePrefix = {arXiv},
       eprint = {1609.05973},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016PASA...33...52F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{fle19,
       author = {{Flesch}, Eric W.},
        title = "{The Million Quasars (Milliquas) Catalogue, v6.4}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - Astrophysics of Galaxies},
         year = 2019,
        month = dec,
          eid = {arXiv:1912.05614},
        pages = {arXiv:1912.05614},
archivePrefix = {arXiv},
       eprint = {1912.05614},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019arXiv191205614F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{fon13,
       author = {{Fong}, W. and {Berger}, E. and {Chornock}, R. and {Margutti}, R. and {Levan}, A.~J. and {Tanvir}, N.~R. and {Tunnicliffe}, R.~L. and {Czekala}, I. and {Fox}, D.~B. and {Perley}, D.~A. and {Cenko}, S.~B. and {Zauderer}, B.~A. and {Laskar}, T. and {Persson}, S.~E. and {Monson}, A.~J. and {Kelson}, D.~D. and {Birk}, C. and {Murphy}, D. and {Servillat}, M. and {Anglada}, G.},
        title = "{Demographics of the Galaxies Hosting Short-duration Gamma-Ray Bursts}",
      journal = {\apj},
     keywords = {gamma-ray burst: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2013,
        month = may,
       volume = {769},
       number = {1},
          eid = {56},
        pages = {56},
          doi = {10.1088/0004-637X/769/1/56},
archivePrefix = {arXiv},
       eprint = {1302.3221},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2013ApJ...769...56F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{fon15,
       author = {{Fong}, W. and {Berger}, E. and {Margutti}, R. and {Zauderer}, B.~A.},
        title = "{A Decade of Short-duration Gamma-Ray Burst Broadband Afterglows: Energetics, Circumburst Densities, and Jet Opening Angles}",
      journal = {\apj},
     keywords = {catalogs, gamma-ray burst: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2015,
        month = dec,
       volume = {815},
       number = {2},
          eid = {102},
        pages = {102},
          doi = {10.1088/0004-637X/815/2/102},
archivePrefix = {arXiv},
       eprint = {1509.02922},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015ApJ...815..102F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{fra01,
       author = {{Frail}, D.~A. and {Kulkarni}, S.~R. and {Sari}, R. and
         {Djorgovski}, S.~G. and {Bloom}, J.~S. and {Galama}, T.~J. and
         {Reichart}, D.~E. and {Berger}, E. and {Harrison}, F.~A. and
         {Price}, P.~A. and {Yost}, S.~A. and {Diercks}, A. and
         {Goodrich}, R.~W. and {Chaffee}, F.},
        title = "{Beaming in Gamma-Ray Bursts: Evidence for a Standard Energy Reservoir}",
      journal = {\apjl},
     keywords = {Gamma Rays: Bursts, ISM: Jets and Outflows, Shock Waves, Astrophysics},
         year = "2001",
        month = "Nov",
       volume = {562},
       number = {1},
        pages = {L55-L58},
          doi = {10.1086/338119},
archivePrefix = {arXiv},
       eprint = {astro-ph/0102282},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2001ApJ...562L..55F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}
%g

@ARTICLE{gai18,
       author = {{Gaia Collaboration} and {Brown}, A.~G.~A. and {Vallenari}, A. and
         {Prusti}, T. and {de Bruijne}, J.~H.~J. and {Babusiaux}, C. and
         {Bailer-Jones}, C.~A.~L. and {Biermann}, M. and {Evans}, D.~W. and
         {Eyer}, L. and {Jansen}, F. and {Jordi}, C. and {Klioner}, S.~A. and
         {Lammers}, U. and {Lindegren}, L. and {Luri}, X. and {Mignard}, F. and
         {Panem}, C. and {Pourbaix}, D. and {Randich}, S. and {Sartoretti}, P. and
         {Siddiqui}, H.~I. and {Soubiran}, C. and {van Leeuwen}, F. and
         {Walton}, N.~A. and {Arenou}, F. and {Bastian}, U. and {Cropper}, M. and
         {Drimmel}, R. and {Katz}, D. and {Lattanzi}, M.~G. and {Bakker}, J. and
         {Cacciari}, C. and {Casta{\~n}eda}, J. and {Chaoul}, L. and
         {Cheek}, N. and {De Angeli}, F. and {Fabricius}, C. and {Guerra}, R. and
         {Holl}, B. and {Masana}, E. and {Messineo}, R. and {Mowlavi}, N. and
         {Nienartowicz}, K. and {Panuzzo}, P. and {Portell}, J. and
         {Riello}, M. and {Seabroke}, G.~M. and {Tanga}, P. and
         {Th{\'e}venin}, F. and {Gracia-Abril}, G. and {Comoretto}, G. and
         {Garcia-Reinaldos}, M. and {Teyssier}, D. and {Altmann}, M. and
         {Andrae}, R. and {Audard}, M. and {Bellas-Velidis}, I. and
         {Benson}, K. and {Berthier}, J. and {Blomme}, R. and {Burgess}, P. and
         {Busso}, G. and {Carry}, B. and {Cellino}, A. and {Clementini}, G. and
         {Clotet}, M. and {Creevey}, O. and {Davidson}, M. and {De Ridder}, J. and
         {Delchambre}, L. and {Dell'Oro}, A. and {Ducourant}, C. and
         {Fern{\'a}ndez-Hern{\'a}ndez}, J. and {Fouesneau}, M. and
         {Fr{\'e}mat}, Y. and {Galluccio}, L. and {Garc{\'\i}a-Torres}, M. and
         {Gonz{\'a}lez-N{\'u}{\~n}ez}, J. and {Gonz{\'a}lez-Vidal}, J.~J. and
         {Gosset}, E. and {Guy}, L.~P. and {Halbwachs}, J. -L. and
         {Hambly}, N.~C. and {Harrison}, D.~L. and {Hern{\'a}ndez}, J. and
         {Hestroffer}, D. and {Hodgkin}, S.~T. and {Hutton}, A. and
         {Jasniewicz}, G. and {Jean-Antoine-Piccolo}, A. and {Jordan}, S. and
         {Korn}, A.~J. and {Krone-Martins}, A. and {Lanzafame}, A.~C. and
         {Lebzelter}, T. and {L{\"o}ffler}, W. and {Manteiga}, M. and
         {Marrese}, P.~M. and {Mart{\'\i}n-Fleitas}, J.~M. and {Moitinho}, A. and
         {Mora}, A. and {Muinonen}, K. and {Osinde}, J. and {Pancino}, E. and
         {Pauwels}, T. and {Petit}, J. -M. and {Recio-Blanco}, A. and
         {Richards}, P.~J. and {Rimoldini}, L. and {Robin}, A.~C. and
         {Sarro}, L.~M. and {Siopis}, C. and {Smith}, M. and {Sozzetti}, A. and
         {S{\"u}veges}, M. and {Torra}, J. and {van Reeven}, W. and {Abbas}, U. and
         {Abreu Aramburu}, A. and {Accart}, S. and {Aerts}, C. and
         {Altavilla}, G. and {{\'A}lvarez}, M.~A. and {Alvarez}, R. and
         {Alves}, J. and {Anderson}, R.~I. and {Andrei}, A.~H. and
         {Anglada Varela}, E. and {Antiche}, E. and {Antoja}, T. and
         {Arcay}, B. and {Astraatmadja}, T.~L. and {Bach}, N. and
         {Baker}, S.~G. and {Balaguer-N{\'u}{\~n}ez}, L. and {Balm}, P. and
         {Barache}, C. and {Barata}, C. and {Barbato}, D. and {Barblan}, F. and
         {Barklem}, P.~S. and {Barrado}, D. and {Barros}, M. and
         {Barstow}, M.~A. and {Bartholom{\'e} Mu{\~n}oz}, S. and
         {Bassilana}, J. -L. and {Becciani}, U. and {Bellazzini}, M. and
         {Berihuete}, A. and {Bertone}, S. and {Bianchi}, L. and
         {Bienaym{\'e}}, O. and {Blanco-Cuaresma}, S. and {Boch}, T. and
         {Boeche}, C. and {Bombrun}, A. and {Borrachero}, R. and {Bossini}, D. and
         {Bouquillon}, S. and {Bourda}, G. and {Bragaglia}, A. and
         {Bramante}, L. and {Breddels}, M.~A. and {Bressan}, A. and
         {Brouillet}, N. and {Br{\"u}semeister}, T. and {Brugaletta}, E. and
         {Bucciarelli}, B. and {Burlacu}, A. and {Busonero}, D. and
         {Butkevich}, A.~G. and {Buzzi}, R. and {Caffau}, E. and
         {Cancelliere}, R. and {Cannizzaro}, G. and {Cantat-Gaudin}, T. and
         {Carballo}, R. and {Carlucci}, T. and {Carrasco}, J.~M. and
         {Casamiquela}, L. and {Castellani}, M. and {Castro-Ginard}, A. and
         {Charlot}, P. and {Chemin}, L. and {Chiavassa}, A. and {Cocozza}, G. and
         {Costigan}, G. and {Cowell}, S. and {Crifo}, F. and {Crosta}, M. and
         {Crowley}, C. and {Cuypers}, J. and {Dafonte}, C. and {Damerdji}, Y. and
         {Dapergolas}, A. and {David}, P. and {David}, M. and {de Laverny}, P. and
         {De Luise}, F. and {De March}, R. and {de Martino}, D. and
         {de Souza}, R. and {de Torres}, A. and {Debosscher}, J. and
         {del Pozo}, E. and {Delbo}, M. and {Delgado}, A. and {Delgado}, H.~E. and
         {Di Matteo}, P. and {Diakite}, S. and {Diener}, C. and {Distefano}, E. and
         {Dolding}, C. and {Drazinos}, P. and {Dur{\'a}n}, J. and
         {Edvardsson}, B. and {Enke}, H. and {Eriksson}, K. and {Esquej}, P. and
         {Eynard Bontemps}, G. and {Fabre}, C. and {Fabrizio}, M. and
         {Faigler}, S. and {Falc{\~a}o}, A.~J. and {Farr{\`a}s Casas}, M. and
         {Federici}, L. and {Fedorets}, G. and {Fernique}, P. and
         {Figueras}, F. and {Filippi}, F. and {Findeisen}, K. and {Fonti}, A. and
         {Fraile}, E. and {Fraser}, M. and {Fr{\'e}zouls}, B. and {Gai}, M. and
         {Galleti}, S. and {Garabato}, D. and {Garc{\'\i}a-Sedano}, F. and
         {Garofalo}, A. and {Garralda}, N. and {Gavel}, A. and {Gavras}, P. and
         {Gerssen}, J. and {Geyer}, R. and {Giacobbe}, P. and {Gilmore}, G. and
         {Girona}, S. and {Giuffrida}, G. and {Glass}, F. and {Gomes}, M. and
         {Granvik}, M. and {Gueguen}, A. and {Guerrier}, A. and {Guiraud}, J. and
         {Guti{\'e}rrez-S{\'a}nchez}, R. and {Haigron}, R. and
         {Hatzidimitriou}, D. and {Hauser}, M. and {Haywood}, M. and
         {Heiter}, U. and {Helmi}, A. and {Heu}, J. and {Hilger}, T. and
         {Hobbs}, D. and {Hofmann}, W. and {Holland}, G. and {Huckle}, H.~E. and
         {Hypki}, A. and {Icardi}, V. and {Jan{\ss}en}, K. and
         {Jevardat de Fombelle}, G. and {Jonker}, P.~G. and
         {Juh{\'a}sz}, {\'A}. L. and {Julbe}, F. and {Karampelas}, A. and
         {Kewley}, A. and {Klar}, J. and {Kochoska}, A. and {Kohley}, R. and
         {Kolenberg}, K. and {Kontizas}, M. and {Kontizas}, E. and
         {Koposov}, S.~E. and {Kordopatis}, G. and {Kostrzewa-Rutkowska}, Z. and
         {Koubsky}, P. and {Lambert}, S. and {Lanza}, A.~F. and {Lasne}, Y. and
         {Lavigne}, J. -B. and {Le Fustec}, Y. and {Le Poncin-Lafitte}, C. and
         {Lebreton}, Y. and {Leccia}, S. and {Leclerc}, N. and
         {Lecoeur-Taibi}, I. and {Lenhardt}, H. and {Leroux}, F. and {Liao}, S. and
         {Licata}, E. and {Lindstr{\o}m}, H.~E.~P. and {Lister}, T.~A. and
         {Livanou}, E. and {Lobel}, A. and {L{\'o}pez}, M. and {Managau}, S. and
         {Mann}, R.~G. and {Mantelet}, G. and {Marchal}, O. and
         {Marchant}, J.~M. and {Marconi}, M. and {Marinoni}, S. and
         {Marschalk{\'o}}, G. and {Marshall}, D.~J. and {Martino}, M. and
         {Marton}, G. and {Mary}, N. and {Massari}, D. and
         {Matijevi{\v{c}}}, G. and {Mazeh}, T. and {McMillan}, P.~J. and
         {Messina}, S. and {Michalik}, D. and {Millar}, N.~R. and {Molina}, D. and
         {Molinaro}, R. and {Moln{\'a}r}, L. and {Montegriffo}, P. and
         {Mor}, R. and {Morbidelli}, R. and {Morel}, T. and {Morris}, D. and
         {Mulone}, A.~F. and {Muraveva}, T. and {Musella}, I. and
         {Nelemans}, G. and {Nicastro}, L. and {Noval}, L. and {O'Mullane}, W. and
         {Ord{\'e}novic}, C. and {Ord{\'o}{\~n}ez-Blanco}, D. and {Osborne}, P. and
         {Pagani}, C. and {Pagano}, I. and {Pailler}, F. and {Palacin}, H. and
         {Palaversa}, L. and {Panahi}, A. and {Pawlak}, M. and
         {Piersimoni}, A.~M. and {Pineau}, F. -X. and {Plachy}, E. and
         {Plum}, G. and {Poggio}, E. and {Poujoulet}, E. and {Pr{\v{s}}a}, A. and
         {Pulone}, L. and {Racero}, E. and {Ragaini}, S. and {Rambaux}, N. and
         {Ramos-Lerate}, M. and {Regibo}, S. and {Reyl{\'e}}, C. and
         {Riclet}, F. and {Ripepi}, V. and {Riva}, A. and {Rivard}, A. and
         {Rixon}, G. and {Roegiers}, T. and {Roelens}, M. and
         {Romero-G{\'o}mez}, M. and {Rowell}, N. and {Royer}, F. and
         {Ruiz-Dern}, L. and {Sadowski}, G. and {Sagrist{\`a} Sell{\'e}s}, T. and
         {Sahlmann}, J. and {Salgado}, J. and {Salguero}, E. and {Sanna}, N. and
         {Santana-Ros}, T. and {Sarasso}, M. and {Savietto}, H. and
         {Schultheis}, M. and {Sciacca}, E. and {Segol}, M. and
         {Segovia}, J.~C. and {S{\'e}gransan}, D. and {Shih}, I. -C. and
         {Siltala}, L. and {Silva}, A.~F. and {Smart}, R.~L. and {Smith}, K.~W. and
         {Solano}, E. and {Solitro}, F. and {Sordo}, R. and {Soria Nieto}, S. and
         {Souchay}, J. and {Spagna}, A. and {Spoto}, F. and {Stampa}, U. and
         {Steele}, I.~A. and {Steidelm{\"u}ller}, H. and {Stephenson}, C.~A. and
         {Stoev}, H. and {Suess}, F.~F. and {Surdej}, J. and {Szabados}, L. and
         {Szegedi-Elek}, E. and {Tapiador}, D. and {Taris}, F. and {Tauran}, G. and
         {Taylor}, M.~B. and {Teixeira}, R. and {Terrett}, D. and {Teyssand
        ier}, P. and {Thuillot}, W. and {Titarenko}, A. and {Torra Clotet}, F. and
         {Turon}, C. and {Ulla}, A. and {Utrilla}, E. and {Uzzi}, S. and
         {Vaillant}, M. and {Valentini}, G. and {Valette}, V. and
         {van Elteren}, A. and {Van Hemelryck}, E. and {van Leeuwen}, M. and
         {Vaschetto}, M. and {Vecchiato}, A. and {Veljanoski}, J. and
         {Viala}, Y. and {Vicente}, D. and {Vogt}, S. and {von Essen}, C. and
         {Voss}, H. and {Votruba}, V. and {Voutsinas}, S. and {Walmsley}, G. and
         {Weiler}, M. and {Wertz}, O. and {Wevers}, T. and {Wyrzykowski}, {\L}. and
         {Yoldas}, A. and {{\v{Z}}erjal}, M. and {Ziaeepour}, H. and
         {Zorec}, J. and {Zschocke}, S. and {Zucker}, S. and {Zurbach}, C. and
         {Zwitter}, T.},
        title = "{Gaia Data Release 2. Summary of the contents and survey properties}",
      journal = {\aap},
     keywords = {catalogs, astrometry, techniques: radial velocities, stars: fundamental parameters, stars: variables: general, minor planets, asteroids: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = "2018",
        month = "Aug",
       volume = {616},
          eid = {A1},
        pages = {A1},
          doi = {10.1051/0004-6361/201833051},
archivePrefix = {arXiv},
       eprint = {1804.09365},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018A&A...616A...1G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{gai20,
       author = {{Gaia Collaboration} and {Brown}, A.~G.~A. and {Vallenari}, A. and {Prusti}, T. and {de Bruijne}, J.~H.~J. and {Babusiaux}, C. and {Biermann}, M.},
        title = "{Gaia Early Data Release 3: Summary of the contents and survey properties}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - Astrophysics of Galaxies},
         year = 2020,
        month = dec,
          eid = {arXiv:2012.01533},
        pages = {arXiv:2012.01533},
archivePrefix = {arXiv},
       eprint = {2012.01533},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020arXiv201201533G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{gal12,
       author = {{Gal-Yam}, Avishay},
        title = "{Luminous Supernovae}",
      journal = {Science},
     keywords = {ASTRONOMY, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2012,
        month = aug,
       volume = {337},
       number = {6097},
        pages = {927},
          doi = {10.1126/science.1203601},
archivePrefix = {arXiv},
       eprint = {1208.3217},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2012Sci...337..927G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{gao18,
       author = {{Gao}, Jinghua and {Zou}, Hu and {Zhou}, Xu and {Kong}, Xu},
        title = "{A Photometric Redshift Catalog Based on SCUSS, SDSS, and WISE Surveys}",
      journal = {\apj},
     keywords = {galaxies: clusters: general, galaxies: distances and redshifts, galaxies: photometry},
         year = 2018,
        month = jul,
       volume = {862},
       number = {1},
          eid = {12},
        pages = {12},
          doi = {10.3847/1538-4357/aacbc6},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJ...862...12G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{geh04,
   author = {{Gehrels}, N. and {Chincarini}, G. and {Giommi}, P. and {Mason}, K.~O. and 
	{Nousek}, J.~A. and {Wells}, A.~A. and {White}, N.~E. and {Barthelmy}, S.~D. and 
	{Burrows}, D.~N. and {Cominsky}, L.~R. and {Hurley}, K.~C. and 
	{Marshall}, F.~E. and {M{\'e}sz{\'a}ros}, P. and {Roming}, P.~W.~A. and 
	{Angelini}, L. and {Barbier}, L.~M. and {Belloni}, T. and {Campana}, S. and 
	{Caraveo}, P.~A. and {Chester}, M.~M. and {Citterio}, O. and 
	{Cline}, T.~L. and {Cropper}, M.~S. and {Cummings}, J.~R. and 
	{Dean}, A.~J. and {Feigelson}, E.~D. and {Fenimore}, E.~E. and 
	{Frail}, D.~A. and {Fruchter}, A.~S. and {Garmire}, G.~P. and 
	{Gendreau}, K. and {Ghisellini}, G. and {Greiner}, J. and {Hill}, J.~E. and 
	{Hunsberger}, S.~D. and {Krimm}, H.~A. and {Kulkarni}, S.~R. and 
	{Kumar}, P. and {Lebrun}, F. and {Lloyd-Ronning}, N.~M. and 
	{Markwardt}, C.~B. and {Mattson}, B.~J. and {Mushotzky}, R.~F. and 
	{Norris}, J.~P. and {Osborne}, J. and {Paczynski}, B. and {Palmer}, D.~M. and 
	{Park}, H.-S. and {Parsons}, A.~M. and {Paul}, J. and {Rees}, M.~J. and 
	{Reynolds}, C.~S. and {Rhoads}, J.~E. and {Sasseen}, T.~P. and 
	{Schaefer}, B.~E. and {Short}, A.~T. and {Smale}, A.~P. and 
	{Smith}, I.~A. and {Stella}, L. and {Tagliaferri}, G. and {Takahashi}, T. and 
	{Tashiro}, M. and {Townsley}, L.~K. and {Tueller}, J. and {Turner}, M.~J.~L. and 
	{Vietri}, M. and {Voges}, W. and {Ward}, M.~J. and {Willingale}, R. and 
	{Zerbi}, F.~M. and {Zhang}, W.~W.},
    title = "{The Swift Gamma-Ray Burst Mission}",
  journal = apj,
 keywords = {Gamma Rays: Bursts, Space Vehicles: Instruments, Telescopes},
     year = 2004,
    month = aug,
   volume = 611,
    pages = {1005-1020},
      doi = {10.1086/422091},
   adsurl = {http://adsabs.harvard.edu/abs/2004ApJ...611.1005G},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{gez13,
       author = {{Gezari}, S. and {Martin}, D.~C. and {Forster}, K. and {Neill}, J.~D. and
         {Huber}, M. and {Heckman}, T. and {Bianchi}, L. and {Morrissey}, P. and
         {Neff}, S.~G. and {Seibert}, M. and {Schiminovich}, D. and
         {Wyder}, T.~K. and {Burgett}, W.~S. and {Chambers}, K.~C. and
         {Kaiser}, N. and {Magnier}, E.~A. and {Price}, P.~A. and {Tonry}, J.~L.},
        title = "{The GALEX Time Domain Survey. I. Selection and Classification of Over a Thousand Ultraviolet Variable Sources}",
      journal = {\apj},
     keywords = {surveys, ultraviolet: general, Astrophysics - Cosmology and Extragalactic Astrophysics},
         year = 2013,
        month = mar,
       volume = {766},
       number = {1},
          eid = {60},
        pages = {60},
          doi = {10.1088/0004-637X/766/1/60},
archivePrefix = {arXiv},
       eprint = {1302.1581},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2013ApJ...766...60G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{geh05,
       author = {{Gehrels}, N. and {Sarazin}, C.~L. and {O'Brien}, P.~T. and {Zhang}, B. and {Barbier}, L. and {Barthelmy}, S.~D. and {Blustin}, A. and {Burrows}, D.~N. and {Cannizzo}, J. and {Cummings}, J.~R. and {Goad}, M. and {Holland}, S.~T. and {Hurkett}, C.~P. and {Kennea}, J.~A. and {Levan}, A. and {Markwardt}, C.~B. and {Mason}, K.~O. and {Meszaros}, P. and {Page}, M. and {Palmer}, D.~M. and {Rol}, E. and {Sakamoto}, T. and {Willingale}, R. and {Angelini}, L. and {Beardmore}, A. and {Boyd}, P.~T. and {Breeveld}, A. and {Campana}, S. and {Chester}, M.~M. and {Chincarini}, G. and {Cominsky}, L.~R. and {Cusumano}, G. and {de Pasquale}, M. and {Fenimore}, E.~E. and {Giommi}, P. and {Gronwall}, C. and {Grupe}, D. and {Hill}, J.~E. and {Hinshaw}, D. and {Hjorth}, J. and {Hullinger}, D. and {Hurley}, K.~C. and {Klose}, S. and {Kobayashi}, S. and {Kouveliotou}, C. and {Krimm}, H.~A. and {Mangano}, V. and {Marshall}, F.~E. and {McGowan}, K. and {Moretti}, A. and {Mushotzky}, R.~F. and {Nakazawa}, K. and {Norris}, J.~P. and {Nousek}, J.~A. and {Osborne}, J.~P. and {Page}, K. and {Parsons}, A.~M. and {Patel}, S. and {Perri}, M. and {Poole}, T. and {Romano}, P. and {Roming}, P.~W.~A. and {Rosen}, S. and {Sato}, G. and {Schady}, P. and {Smale}, A.~P. and {Sollerman}, J. and {Starling}, R. and {Still}, M. and {Suzuki}, M. and {Tagliaferri}, G. and {Takahashi}, T. and {Tashiro}, M. and {Tueller}, J. and {Wells}, A.~A. and {White}, N.~E. and {Wijers}, R.~A.~M.~J.},
        title = "{A short {\ensuremath{\gamma}}-ray burst apparently associated with an elliptical galaxy at redshift z = 0.225}",
      journal = {\nat},
     keywords = {Astrophysics},
         year = 2005,
        month = oct,
       volume = {437},
       number = {7060},
        pages = {851-854},
          doi = {10.1038/nature04142},
archivePrefix = {arXiv},
       eprint = {astro-ph/0505630},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2005Natur.437..851G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{ghi19,
       author = {{Ghirlanda}, G. and {Salafia}, O.~S. and {Paragi}, Z. and {Giroletti}, M. and {Yang}, J. and {Marcote}, B. and {Blanchard}, J. and {Agudo}, I. and {An}, T. and {Bernardini}, M.~G. and {Beswick}, R. and {Branchesi}, M. and {Campana}, S. and {Casadio}, C. and {Chassande-Mottin}, E. and {Colpi}, M. and {Covino}, S. and {D'Avanzo}, P. and {D'Elia}, V. and {Frey}, S. and {Gawronski}, M. and {Ghisellini}, G. and {Gurvits}, L.~I. and {Jonker}, P.~G. and {van Langevelde}, H.~J. and {Melandri}, A. and {Moldon}, J. and {Nava}, L. and {Perego}, A. and {Perez-Torres}, M.~A. and {Reynolds}, C. and {Salvaterra}, R. and {Tagliaferri}, G. and {Venturi}, T. and {Vergani}, S.~D. and {Zhang}, M.},
        title = "{Compact radio emission indicates a structured jet was produced by a binary neutron star merger}",
      journal = {Science},
     keywords = {ASTRONOMY, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = mar,
       volume = {363},
       number = {6430},
        pages = {968-971},
          doi = {10.1126/science.aau8815},
archivePrefix = {arXiv},
       eprint = {1808.00469},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019Sci...363..968G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{gol17,
       author = {{Goldstein}, A. and {Veres}, P. and {Burns}, E. and {Briggs}, M.~S. and
         {Hamburg}, R. and {Kocevski}, D. and {Wilson-Hodge}, C.~A. and
         {Preece}, R.~D. and {Poolakkil}, S. and {Roberts}, O.~J. and
         {Hui}, C.~M. and {Connaughton}, V. and {Racusin}, J. and
         {von Kienlin}, A. and {Dal Canton}, T. and {Christensen}, N. and
         {Littenberg}, T. and {Siellez}, K. and {Blackburn}, L. and
         {Broida}, J. and {Bissaldi}, E. and {Cleveland}, W.~H. and
         {Gibby}, M.~H. and {Giles}, M.~M. and {Kippen}, R.~M. and
         {McBreen}, S. and {McEnery}, J. and {Meegan}, C.~A. and
         {Paciesas}, W.~S. and {Stanbro}, M.},
        title = "{An Ordinary Short Gamma-Ray Burst with Extraordinary Implications: Fermi-GBM Detection of GRB 170817A}",
      journal = {\apjl},
     keywords = {gamma-ray burst: individual: 170817A, Astrophysics - High Energy Astrophysical Phenomena},
         year = "2017",
        month = "Oct",
       volume = {848},
       number = {2},
          eid = {L14},
        pages = {L14},
          doi = {10.3847/2041-8213/aa8f41},
archivePrefix = {arXiv},
       eprint = {1710.05446},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..14G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{gom19,
       author = {{Gomez}, S. and {Hosseinzadeh}, G. and {Cowperthwaite}, P.~S. and {Villar}, V.~A. and {Berger}, E. and {Gardner}, T. and {Alexander}, K.~D. and {Blanchard}, P.~K. and {Chornock}, R. and {Drout}, M.~R. and {Eftekhari}, T. and {Fong}, W. and {Gill}, K. and {Margutti}, R. and {Nicholl}, M. and {Paterson}, K. and {Williams}, P.~K.~G.},
        title = "{A Galaxy-targeted Search for the Optical Counterpart of the Candidate NS-BH Merger S190814bv with Magellan}",
      journal = {\apjl},
     keywords = {Gravitational waves, Neutron stars, Astrophysical black holes, Observational astronomy, 678, 1108, 98, 1145, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = oct,
       volume = {884},
       number = {2},
          eid = {L55},
        pages = {L55},
          doi = {10.3847/2041-8213/ab4ad5},
archivePrefix = {arXiv},
       eprint = {1908.08913},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019ApJ...884L..55G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{gra19,
       author = {{Graham}, Matthew J. and {Kulkarni}, S.~R. and {Bellm}, Eric C. and {Adams}, Scott M. and {Barbarino}, Cristina and {Blagorodnova}, Nadejda and {Bodewits}, Dennis and {Bolin}, Bryce and {Brady}, Patrick R. and {Cenko}, S. Bradley and {Chang}, Chan-Kao and {Coughlin}, Michael W. and {De}, Kishalay and {Eadie}, Gwendolyn and {Farnham}, Tony L. and {Feindt}, Ulrich and {Franckowiak}, Anna and {Fremling}, Christoffer and {Gezari}, Suvi and {Ghosh}, Shaon and {Goldstein}, Daniel A. and {Golkhou}, V. Zach and {Goobar}, Ariel and {Ho}, Anna Y.~Q. and {Huppenkothen}, Daniela and {Ivezi{\'c}}, {\v{Z}}eljko and {Jones}, R. Lynne and {Juric}, Mario and {Kaplan}, David L. and {Kasliwal}, Mansi M. and {Kelley}, Michael S.~P. and {Kupfer}, Thomas and {Lee}, Chien-De and {Lin}, Hsing Wen and {Lunnan}, Ragnhild and {Mahabal}, Ashish A. and {Miller}, Adam A. and {Ngeow}, Chow-Choong and {Nugent}, Peter and {Ofek}, Eran O. and {Prince}, Thomas A. and {Rauch}, Ludwig and {van Roestel}, Jan and {Schulze}, Steve and {Singer}, Leo P. and {Sollerman}, Jesper and {Taddia}, Francesco and {Yan}, Lin and {Ye}, Quan-Zhi and {Yu}, Po-Chieh and {Barlow}, Tom and {Bauer}, James and {Beck}, Ron and {Belicki}, Justin and {Biswas}, Rahul and {Brinnel}, Valery and {Brooke}, Tim and {Bue}, Brian and {Bulla}, Mattia and {Burruss}, Rick and {Connolly}, Andrew and {Cromer}, John and {Cunningham}, Virginia and {Dekany}, Richard and {Delacroix}, Alex and {Desai}, Vandana and {Duev}, Dmitry A. and {Feeney}, Michael and {Flynn}, David and {Frederick}, Sara and {Gal-Yam}, Avishay and {Giomi}, Matteo and {Groom}, Steven and {Hacopians}, Eugean and {Hale}, David and {Helou}, George and {Henning}, John and {Hover}, David and {Hillenbrand}, Lynne A. and {Howell}, Justin and {Hung}, Tiara and {Imel}, David and {Ip}, Wing-Huen and {Jackson}, Edward and {Kaspi}, Shai and {Kaye}, Stephen and {Kowalski}, Marek and {Kramer}, Emily and {Kuhn}, Michael and {Landry}, Walter and {Laher}, Russ R. and {Mao}, Peter and {Masci}, Frank J. and {Monkewitz}, Serge and {Murphy}, Patrick and {Nordin}, Jakob and {Patterson}, Maria T. and {Penprase}, Bryan and {Porter}, Michael and {Rebbapragada}, Umaa and {Reiley}, Dan and {Riddle}, Reed and {Rigault}, Mickael and {Rodriguez}, Hector and {Rusholme}, Ben and {van Santen}, Jakob and {Shupe}, David L. and {Smith}, Roger M. and {Soumagnac}, Maayane T. and {Stein}, Robert and {Surace}, Jason and {Szkody}, Paula and {Terek}, Scott and {Van Sistine}, Angela and {van Velzen}, Sjoert and {Vestrand}, W. Thomas and {Walters}, Richard and {Ward}, Charlotte and {Zhang}, Chaoran and {Zolkower}, Jeffry},
        title = "{The Zwicky Transient Facility: Science Objectives}",
      journal = {\pasp},
     keywords = {Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = jul,
       volume = {131},
       number = {1001},
        pages = {078001},
          doi = {10.1088/1538-3873/ab006c},
archivePrefix = {arXiv},
       eprint = {1902.01945},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019PASP..131g8001G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{gra20,
       author = {{Graham}, M.~J. and {Ford}, K.~E.~S. and {McKernan}, B. and
         {Ross}, N.~P. and {Stern}, D. and {Burdge}, K. and {Coughlin}, M. and
         {Djorgovski}, S.~G. and {Drake}, A.~J. and {Duev}, D. and
         {Kasliwal}, M. and {Mahabal}, A.~A. and {van Velzen}, S. and
         {Belecki}, J. and {Bellm}, E.~C. and {Burruss}, R. and {Cenko}, S.~B. and
         {Cunningham}, V. and {Helou}, G. and {Kulkarni}, S.~R. and
         {Masci}, F.~J. and {Prince}, T. and {Reiley}, D. and {Rodriguez}, H. and
         {Rusholme}, B. and {Smith}, R.~M. and {Soumagnac}, M.~T.},
        title = "{Candidate Electromagnetic Counterpart to the Binary Black Hole Merger Gravitational-Wave Event S190521g$^{*}$}",
      journal = prl,
     keywords = {Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Astrophysics of Galaxies},
         year = 2020,
        month = jun,
       volume = {124},
       number = {25},
          eid = {251102},
        pages = {251102},
          doi = {10.1103/PhysRevLett.124.251102},
archivePrefix = {arXiv},
       eprint = {2006.14122},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020PhRvL.124y1102G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{gui17,
       author = {{Guillochon}, James and {Parrent}, Jerod and {Kelley}, Luke Zoltan and
         {Margutti}, Raffaella},
        title = "{An Open Catalog for Supernova Data}",
      journal = {\apj},
     keywords = {catalogs, ISM: supernova remnants, supernovae: general, Astrophysics - Solar and Stellar Astrophysics, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2017,
        month = jan,
       volume = {835},
       number = {1},
          eid = {64},
        pages = {64},
          doi = {10.3847/1538-4357/835/1/64},
archivePrefix = {arXiv},
       eprint = {1605.01054},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...835...64G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{guid17,
       author = {{Guidorzi}, C. and {Margutti}, R. and {Brout}, D. and {Scolnic}, D. and {Fong}, W. and {Alexander}, K.~D. and {Cowperthwaite}, P.~S. and {Annis}, J. and {Berger}, E. and {Blanchard}, P.~K. and {Chornock}, R. and {Coppejans}, D.~L. and {Eftekhari}, T. and {Frieman}, J.~A. and {Huterer}, D. and {Nicholl}, M. and {Soares-Santos}, M. and {Terreran}, G. and {Villar}, V.~A. and {Williams}, P.~K.~G.},
        title = "{Improved Constraints on H $_{0}$ from a Combined Analysis of Gravitational-wave and Electromagnetic Emission from GW170817}",
      journal = {\apjl},
     keywords = {gamma-ray burst: general, gravitational waves, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2017,
        month = dec,
       volume = {851},
       number = {2},
          eid = {L36},
        pages = {L36},
          doi = {10.3847/2041-8213/aaa009},
archivePrefix = {arXiv},
       eprint = {1710.06426},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...851L..36G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



%h
@ARTICLE{hac18,
       author = {{Hachisu}, Izumi and {Kato}, Mariko},
        title = "{A Light Curve Analysis of Recurrent and Very Fast Novae in Our Galaxy, Magellanic Clouds, and M31}",
      journal = {\apjs},
     keywords = {novae, cataclysmic variables, stars: individual: RS Oph, U Sco, V745 Sco, V1534 Sco, Astrophysics - Solar and Stellar Astrophysics},
         year = 2018,
        month = jul,
       volume = {237},
       number = {1},
          eid = {4},
        pages = {4},
          doi = {10.3847/1538-4365/aac833},
archivePrefix = {arXiv},
       eprint = {1805.09932},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJS..237....4H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{hal17,
       author = {{Hallinan}, G. and {Corsi}, A. and {Mooley}, K.~P. and {Hotokezaka}, K. and {Nakar}, E. and {Kasliwal}, M.~M. and {Kaplan}, D.~L. and {Frail}, D.~A. and {Myers}, S.~T. and {Murphy}, T. and {De}, K. and {Dobie}, D. and {Allison}, J.~R. and {Bannister}, K.~W. and {Bhalerao}, V. and {Chandra}, P. and {Clarke}, T.~E. and {Giacintucci}, S. and {Ho}, A.~Y.~Q. and {Horesh}, A. and {Kassim}, N.~E. and {Kulkarni}, S.~R. and {Lenc}, E. and {Lockman}, F.~J. and {Lynch}, C. and {Nichols}, D. and {Nissanke}, S. and {Palliyaguru}, N. and {Peters}, W.~M. and {Piran}, T. and {Rana}, J. and {Sadler}, E.~M. and {Singer}, L.~P.},
        title = "{A radio counterpart to a neutron star merger}",
      journal = {Science},
     keywords = {ASTRONOMY, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2017,
        month = dec,
       volume = {358},
       number = {6370},
        pages = {1579-1583},
          doi = {10.1126/science.aap9855},
archivePrefix = {arXiv},
       eprint = {1710.05435},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Sci...358.1579H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{hel15,
       author = {{Helfand}, David J. and {White}, Richard L. and {Becker}, Robert H.},
        title = "{The Last of FIRST: The Final Catalog and Source Identifications}",
      journal = {\apj},
     keywords = {catalogs, methods: data analysis, methods: statistical, radio continuum: general, surveys, Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2015,
        month = mar,
       volume = {801},
       number = {1},
          eid = {26},
        pages = {26},
          doi = {10.1088/0004-637X/801/1/26},
archivePrefix = {arXiv},
       eprint = {1501.01555},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015ApJ...801...26H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{hot19,
       author = {{Hotokezaka}, K. and {Nakar}, E. and {Gottlieb}, O. and {Nissanke}, S. and {Masuda}, K. and {Hallinan}, G. and {Mooley}, K.~P. and {Deller}, A.~T.},
        title = "{A Hubble constant measurement from superluminal motion of the jet in GW170817}",
      journal = {Nature Astronomy},
     keywords = {Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2019,
        month = jul,
       volume = {3},
        pages = {940-944},
          doi = {10.1038/s41550-019-0820-1},
archivePrefix = {arXiv},
       eprint = {1806.10596},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019NatAs...3..940H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{hud12,
       author = {{Hudelot}, P. and {Cuillandre}, J. -Ch. and {Withington}, K. and
         {Goranova}, Y. and {McCracken}, H. and {Magnard}, F. and {Mellier}, Y. and
         {Regnault}, N. and {Betoule}, M. and {Aussel}, H. and
         {Kavelaars}, J.~J. and {Fernique}, P. and {Bonnarel}, F. and
         {Ochsenbein}, F. and {Ilbert}, O.},
        title = "{VizieR Online Data Catalog: The CFHTLS Survey (T0007 release) (Hudelot+ 2012)}",
      journal = {VizieR Online Data Catalog},
     keywords = {Surveys, Photometry: SDSS},
         year = 2012,
        month = sep,
          eid = {II/317},
        pages = {II/317},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2012yCat.2317....0H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


%i

%j
@ARTICLE{jin18,
       author = {{Jin}, Zhi-Ping and {Li}, Xiang and {Wang}, Hao and {Wang}, Yuan-Zhu and {He}, Hao-Ning and {Yuan}, Qiang and {Zhang}, Fu-Wen and {Zou}, Yuan-Chuan and {Fan}, Yi-Zhong and {Wei}, Da-Ming},
        title = "{Short GRBs: Opening Angles, Local Neutron Star Merger Rate, and Off-axis Events for GRB/GW Association}",
      journal = {\apj},
     keywords = {binaries: close, gamma-ray burst: individual: GRB 150424A, GRB 160821B, gravitational waves, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2018,
        month = apr,
       volume = {857},
       number = {2},
          eid = {128},
        pages = {128},
          doi = {10.3847/1538-4357/aab76d},
archivePrefix = {arXiv},
       eprint = {1708.07008},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJ...857..128J},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{jon09,
       author = {{Jones}, D. Heath and {Read}, Mike A. and {Saunders}, Will and {Colless}, Matthew and {Jarrett}, Tom and {Parker}, Quentin A. and {Fairall}, Anthony P. and {Mauch}, Thomas and {Sadler}, Elaine M. and {Watson}, Fred G. and {Burton}, Donna and {Campbell}, Lachlan A. and {Cass}, Paul and {Croom}, Scott M. and {Dawe}, John and {Fiegert}, Kristin and {Frankcombe}, Leela and {Hartley}, Malcolm and {Huchra}, John and {James}, Dionne and {Kirby}, Emma and {Lahav}, Ofer and {Lucey}, John and {Mamon}, Gary A. and {Moore}, Lesa and {Peterson}, Bruce A. and {Prior}, Sayuri and {Proust}, Dominique and {Russell}, Ken and {Safouris}, Vicky and {Wakamatsu}, Ken-Ichi and {Westra}, Eduard and {Williams}, Mary},
        title = "{The 6dF Galaxy Survey: final redshift release (DR3) and southern large-scale structures}",
      journal = {\mnras},
     keywords = {surveys, galaxies: distances and redshifts, cosmology: observations, large-scale structure of Universe, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2009,
        month = oct,
       volume = {399},
       number = {2},
        pages = {683-698},
          doi = {10.1111/j.1365-2966.2009.15338.x},
archivePrefix = {arXiv},
       eprint = {0903.5451},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2009MNRAS.399..683J},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



%k
@ARTICLE{kag19,
       author = {{Kagra Collaboration} and {Akutsu}, T. and {Ando}, M. and {Arai}, K. and
         {Arai}, Y. and {Araki}, S. and {Araya}, A. and {Aritomi}, N. and
         {Asada}, H. and {Aso}, Y. and {Atsuta}, S. and {Awai}, K. and
         {Bae}, S. and {Baiotti}, L. and {Barton}, M.~A. and {Cannon}, K. and
         {Capocasa}, E. and {Chen}, C. -S. and {Chiu}, T. -W. and {Cho}, K. and
         {Chu}, Y. -K. and {Craig}, K. and {Creus}, W. and {Doi}, K. and
         {Eda}, K. and {Enomoto}, Y. and {Flaminio}, R. and {Fujii}, Y. and
         {Fujimoto}, M. -K. and {Fukunaga}, M. and {Fukushima}, M. and
         {Furuhata}, T. and {Haino}, S. and {Hasegawa}, K. and {Hashino}, K. and
         {Hayama}, K. and {Hirobayashi}, S. and {Hirose}, E. and {Hsieh}, B.~H. and
         {Huang}, C. -Z. and {Ikenoue}, B. and {Inoue}, Y. and {Ioka}, K. and
         {Itoh}, Y. and {Izumi}, K. and {Kaji}, T. and {Kajita}, T. and
         {Kakizaki}, M. and {Kamiizumi}, M. and {Kanbara}, S. and {Kanda}, N. and
         {Kanemura}, S. and {Kaneyama}, M. and {Kang}, G. and {Kasuya}, J. and
         {Kataoka}, Y. and {Kawai}, N. and {Kawamura}, S. and {Kawasaki}, T. and
         {Kim}, C. and {Kim}, J. and {Kim}, J.~C. and {Kim}, W.~S. and
         {Kim}, Y. -M. and {Kimura}, N. and {Kinugawa}, T. and {Kirii}, S. and
         {Kitaoka}, Y. and {Kitazawa}, H. and {Kojima}, Y. and {Kokeyama}, K. and
         {Komori}, K. and {Kong}, A.~K.~H. and {Kotake}, K. and {Kozu}, R. and
         {Kumar}, R. and {Kuo}, H. -S. and {Kuroyanagi}, S. and {Lee}, H.~K. and
         {Lee}, H.~M. and {Lee}, H.~W. and {Leonardi}, M. and {Lin}, C. -Y. and
         {Lin}, F. -L. and {Liu}, G.~C. and {Liu}, Y. and {Majorana}, E. and
         {Mano}, S. and {Marchio}, M. and {Matsui}, T. and {Matsushima}, F. and
         {Michimura}, Y. and {Mio}, N. and {Miyakawa}, O. and {Miyamoto}, A. and
         {Miyamoto}, T. and {Miyo}, K. and {Miyoki}, S. and {Morii}, W. and
         {Morisaki}, S. and {Moriwaki}, Y. and {Morozumi}, T. and {Musha}, M. and
         {Nagano}, K. and {Nagano}, S. and {Nakamura}, K. and {Nakamura}, T. and
         {Nakano}, H. and {Nakano}, M. and {Nakao}, K. and {Narikawa}, T. and
         {Naticchioni}, L. and {Nguyen Quynh}, L. and {Ni}, W. -T. and
         {Nishizawa}, A. and {Obuchi}, Y. and {Ochi}, T. and {Oh}, J.~J. and
         {Oh}, S.~H. and {Ohashi}, M. and {Ohishi}, N. and {Ohkawa}, M. and
         {Okutomi}, K. and {Ono}, K. and {Oohara}, K. and {Ooi}, C.~P. and
         {Pan}, S. -S. and {Park}, J. and {Pe{\~n}a Arellano}, F.~E. and
         {Pinto}, I. and {Sago}, N. and {Saijo}, M. and {Saitou}, S. and
         {Saito}, Y. and {Sakai}, K. and {Sakai}, Y. and {Sakai}, Y. and
         {Sasai}, M. and {Sasaki}, M. and {Sasaki}, Y. and {Sato}, S. and
         {Sato}, N. and {Sato}, T. and {Sekiguchi}, Y. and {Seto}, N. and
         {Shibata}, M. and {Shimoda}, T. and {Shinkai}, H. and {Shishido}, T. and
         {Shoda}, A. and {Somiya}, K. and {Son}, E.~J. and {Suemasa}, A. and
         {Suzuki}, T. and {Suzuki}, T. and {Tagoshi}, H. and {Tahara}, H. and
         {Takahashi}, H. and {Takahashi}, R. and {Takamori}, A. and
         {Takeda}, H. and {Tanaka}, H. and {Tanaka}, K. and {Tanaka}, T. and
         {Tanioka}, S. and {Tapia San Martin}, E.~N. and {Tatsumi}, D. and
         {Tomaru}, T. and {Tomura}, T. and {Travasso}, F. and {Tsubono}, K. and
         {Tsuchida}, S. and {Uchikata}, N. and {Uchiyama}, T. and {Uehara}, T. and
         {Ueki}, S. and {Ueno}, K. and {Uraguchi}, F. and {Ushiba}, T. and
         {van Putten}, M.~H.~P.~M. and {Vocca}, H. and {Wada}, S. and
         {Wakamatsu}, T. and {Watanabe}, Y. and {Xu}, W. -R. and {Yamada}, T. and
         {Yamamoto}, A. and {Yamamoto}, K. and {Yamamoto}, K. and
         {Yamamoto}, S. and {Yamamoto}, T. and {Yokogawa}, K. and
         {Yokoyama}, J. and {Yokozawa}, T. and {Yoon}, T.~H. and {Yoshioka}, T. and
         {Yuzurihara}, H. and {Zeidler}, S. and {Zhu}, Z. -H.},
        title = "{KAGRA: 2.5 generation interferometric gravitational wave detector}",
      journal = {Nature Astronomy},
     keywords = {General Relativity and Quantum Cosmology, Astrophysics - Instrumentation and Methods for Astrophysics, Physics - Instrumentation and Detectors},
         year = 2019,
        month = jan,
       volume = {3},
        pages = {35-40},
          doi = {10.1038/s41550-018-0658-y},
archivePrefix = {arXiv},
       eprint = {1811.08079},
 primaryClass = {gr-qc},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019NatAs...3...35K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{kas15,
       author = {{Kasen}, Daniel and {Fern{\'a}ndez}, Rodrigo and {Metzger}, Brian D.},
        title = "{Kilonova light curves from the disc wind outflows of compact object mergers}",
      journal = {\mnras},
     keywords = {gravitational waves, hydrodynamics, nuclear reactions, nucleosynthesis, abundances, opacity, radiative transfer, gamma-ray burst: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2015,
        month = jun,
       volume = {450},
       number = {2},
        pages = {1777-1786},
          doi = {10.1093/mnras/stv721},
archivePrefix = {arXiv},
       eprint = {1411.3726},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015MNRAS.450.1777K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{kas17,
       author = {{Kasliwal}, M.~M. and {Nakar}, E. and {Singer}, L.~P. and {Kaplan}, D.~L. and {Cook}, D.~O. and {Van Sistine}, A. and {Lau}, R.~M. and {Fremling}, C. and {Gottlieb}, O. and {Jencson}, J.~E. and {Adams}, S.~M. and {Feindt}, U. and {Hotokezaka}, K. and {Ghosh}, S. and {Perley}, D.~A. and {Yu}, P. -C. and {Piran}, T. and {Allison}, J.~R. and {Anupama}, G.~C. and {Balasubramanian}, A. and {Bannister}, K.~W. and {Bally}, J. and {Barnes}, J. and {Barway}, S. and {Bellm}, E. and {Bhalerao}, V. and {Bhattacharya}, D. and {Blagorodnova}, N. and {Bloom}, J.~S. and {Brady}, P.~R. and {Cannella}, C. and {Chatterjee}, D. and {Cenko}, S.~B. and {Cobb}, B.~E. and {Copperwheat}, C. and {Corsi}, A. and {De}, K. and {Dobie}, D. and {Emery}, S.~W.~K. and {Evans}, P.~A. and {Fox}, O.~D. and {Frail}, D.~A. and {Frohmaier}, C. and {Goobar}, A. and {Hallinan}, G. and {Harrison}, F. and {Helou}, G. and {Hinderer}, T. and {Ho}, A.~Y.~Q. and {Horesh}, A. and {Ip}, W. -H. and {Itoh}, R. and {Kasen}, D. and {Kim}, H. and {Kuin}, N.~P.~M. and {Kupfer}, T. and {Lynch}, C. and {Madsen}, K. and {Mazzali}, P.~A. and {Miller}, A.~A. and {Mooley}, K. and {Murphy}, T. and {Ngeow}, C. -C. and {Nichols}, D. and {Nissanke}, S. and {Nugent}, P. and {Ofek}, E.~O. and {Qi}, H. and {Quimby}, R.~M. and {Rosswog}, S. and {Rusu}, F. and {Sadler}, E.~M. and {Schmidt}, P. and {Sollerman}, J. and {Steele}, I. and {Williamson}, A.~R. and {Xu}, Y. and {Yan}, L. and {Yatsu}, Y. and {Zhang}, C. and {Zhao}, W.},
        title = "{Illuminating gravitational waves: A concordant picture of photons from a neutron star merger}",
      journal = {Science},
     keywords = {ASTRONOMY, PHYSICS, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Astrophysics of Galaxies, Astrophysics - Solar and Stellar Astrophysics, General Relativity and Quantum Cosmology},
         year = 2017,
        month = dec,
       volume = {358},
       number = {6370},
        pages = {1559-1565},
          doi = {10.1126/science.aap9455},
archivePrefix = {arXiv},
       eprint = {1710.05436},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Sci...358.1559K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{kas20,
       author = {{Kasliwal}, Mansi M. and {Anand}, Shreya and {Ahumada}, Tomas and
         {Stein}, Robert and {Sagues Carracedo}, Ana and {Andreoni}, Igor and
         {Coughlin}, Michael W. and {Singer}, Leo P. and {Kool}, Erik C. and
         {De}, Kishalay and {Kumar}, Harsh and {AlMualla}, Mouza and
         {Yao}, Yuhan and {Bulla}, Mattia and {Dobie}, Dougal and
         {Reusch}, Simeon and {Perley}, Daniel A. and {Cenko}, S. Bradley and
         {Bhalerao}, Varun and {Kaplan}, David L. and {Sollerman}, Jesper and
         {Goobar}, Ariel and {Copperwheat}, Christopher M. and {Bellm}, Eric C. and
         {Anupama}, G.~C. and {Corsi}, Alessandra and {Nissanke}, Samaya and
         {Agudo}, Ivan and {Bagdasaryan}, Ashot and {Barway}, Sudhanshu and
         {Belicki}, Justin and {Bloom}, Joshua S. and {Bolin}, Bryce and
         {Buckley}, David A.~H. and {Burdge}, Kevin B. and {Burruss}, Rick and
         {Caballero-Garc{\i}a}, Maria D. and {Cannella}, Chris and
         {Castro-Tirado}, Alberto J. and {Cook}, David O. and {Cooke}, Jeff and
         {Cunningham}, Virginia and {Dahiwale}, Aishwarya and {Deshmukh}, Kunal and
         {Dichiara}, Simone and {Duev}, Dmitry A. and {Dutta}, Anirban and
         {Feeney}, Michael and {Franckowiak}, Anna and {Frederick}, Sara and
         {Fremling}, Christoffer and {Gal-Yam}, Avishay and {Gatkine}, Pradip and
         {Ghosh}, Shaon and {Goldstein}, Daniel A. and {Golkhou}, V. Zach and
         {Graham}, Matthew J. and {Graham}, Melissa L. and
         {Hankins}, Matthew J. and {Helou}, George and {Hu}, Youdong and
         {Ip}, Wing-Huen and {Jaodand}, Amruta and {Karambelkar}, Viraj and
         {Kong}, Albert K.~H. and {Kowalski}, Marek and {Khandagale}, Maitreya and
         {Kulkarni}, S.~R. and {Kumar}, Brajesh and {Laher}, Russ R. and
         {Li}, K.~L. and {Mahabal}, Ashish and {Masci}, Frank J. and
         {Miller}, Adam A. and {Mogotsi}, Moses and {Mohite}, Siddharth and
         {Mooley}, Kunal and {Mroz}, Przemek and {Newman}, Jeffrey A. and
         {Ngeow}, Chow-Choong and {Oates}, Samantha R. and
         {Patil}, Atharva Sunil and {Pandey}, Shashi B. and {Pavana}, M. and
         {Pian}, Elena and {Riddle}, Reed and {Sanchez-Ram{\i}rez}, Ruben and
         {Sharma}, Yashvi and {Singh}, Avinash and {Smith}, Roger and
         {Soumagnac}, Maayane T. and {Taggart}, Kirsty and {Tan}, Hanjie and
         {Tzanidakis}, Anastasios and {Troja}, Eleonora and {Valeev}, Azamat F. and
         {Walters}, Richard and {Waratkar}, Gaurav and {Webb}, Sara and
         {Yu}, Po-Chieh and {Zhang}, Bin-Bin and {Zhou}, Rongpu and
         {Zolkower}, Jeffry},
        title = "{Kilonova Luminosity Function Constraints based on Zwicky Transient Facility Searches for 13 Neutron Star Mergers}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Solar and Stellar Astrophysics},
         year = 2020,
        month = jun,
          eid = {arXiv:2006.11306},
        pages = {arXiv:2006.11306},
archivePrefix = {arXiv},
       eprint = {2006.11306},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020arXiv200611306K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{kel09,
       author = {{Kelly}, Brandon C. and {Bechtold}, Jill and {Siemiginowska}, Aneta},
        title = "{Are the Variations in Quasar Optical Flux Driven by Thermal Fluctuations?}",
      journal = {\apj},
     keywords = {accretion, accretion disks, galaxies: active, methods: data analysis, quasars: general, Astrophysics - Cosmology and Extragalactic Astrophysics, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2009,
        month = jun,
       volume = {698},
       number = {1},
        pages = {895-910},
          doi = {10.1088/0004-637X/698/1/895},
archivePrefix = {arXiv},
       eprint = {0903.5315},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2009ApJ...698..895K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{kli19,
       author = {{Klingler}, N.~J. and {Kennea}, J.~A. and {Evans}, P.~A. and
         {Tohuvavohu}, A. and {Cenko}, S.~B. and {Barthelmy}, S.~D. and
         {Beardmore}, A.~P. and {Breeveld}, A.~A. and {Brown}, P.~J. and
         {Burrows}, D.~N. and {Campana}, S. and {Cusumano}, G. and
         {D{\textquoteright}A{\`\i}}, A. and {D{\textquoteright}Avanzo}, P. and
         {D{\textquoteright}Elia}, V. and {de Pasquale}, M. and
         {Emery}, S.~W.~K. and {Garcia}, J. and {Giommi}, P. and {Gronwall}, C. and
         {Hartmann}, D.~H. and {Krimm}, H.~A. and {Kuin}, N.~P.~M. and
         {Lien}, A. and {Malesani}, D.~B. and {Marshall}, F.~E. and {Meland
        ri}, A. and {Nousek}, J.~A. and {Oates}, S.~R. and
         {O{\textquoteright}Brien}, P.~T. and {Osborne}, J.~P. and
         {Page}, K.~L. and {Palmer}, D.~M. and {Perri}, M. and {Racusin}, J.~L. and
         {Siegel}, M.~H. and {Sakamoto}, T. and {Sbarufatti}, B. and
         {Tagliaferri}, G. and {Troja}, E.},
        title = "{Swift-XRT Follow-up of Gravitational-wave Triggers in the Second Advanced LIGO/Virgo Observing Run}",
      journal = {\apjs},
     keywords = {Gravitational waves, Astronomy data analysis, Gamma-ray bursts, X-ray sources, Surveys, X-ray surveys, Catalogs, Gravitational wave sources, Astrophysics - High Energy Astrophysical Phenomena},
         year = "2019",
        month = "Nov",
       volume = {245},
       number = {1},
          eid = {15},
        pages = {15},
          doi = {10.3847/1538-4365/ab4ea2},
archivePrefix = {arXiv},
       eprint = {1909.11586},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019ApJS..245...15K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{kli20,
       author = {{Klingler}, N.~J. and {Lien}, A. and {Oates}, S.~R. and {Kennea}, J.~A. and {Evans}, P.~A. and {Tohuvavohu}, A. and {Zhang}, B. and {Page}, K.~L. and {Cenko}, S.~B. and {Barthelmy}, S.~D. and {Beardmore}, A.~P. and {Bernardini}, M.~G. and {Breeveld}, A.~A. and {Brown}, P.~J. and {Burrows}, D.~N. and {Campana}, S. and {Cusumano}, G. and {D'A{\`\i}}, A. and {D'Avanzo}, P. and {D'Elia}, V. and {de Pasquale}, M. and {Emery}, S.~W.~K. and {Garcia}, J. and {Giommi}, P. and {Gronwall}, C. and {Hartmann}, D.~H. and {Krimm}, H.~A. and {Kuin}, N.~P.~M. and {Malesani}, D.~B. and {Marshall}, F.~E. and {Melandri}, A. and {Nousek}, J.~A. and {O'Brien}, P.~T. and {Osborne}, J.~P. and {Palmer}, D.~M. and {Page}, M.~J. and {Perri}, M. and {Racusin}, J.~L. and {Sakamoto}, T. and {Sbarufatti}, B. and {Schlieder}, J.~E. and {Siegel}, M.~H. and {Tagliaferri}, G. and {Troja}, E.},
        title = "{Swift Multiwavelength Follow-up of LVC S200224ca and the Implications for Binary Black Hole Mergers}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = dec,
          eid = {arXiv:2012.05384},
        pages = {arXiv:2012.05384},
archivePrefix = {arXiv},
       eprint = {2012.05384},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020arXiv201205384K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{kor20,
       author = {{Korobkin}, Oleg and {Wollaeger}, Ryan and {Fryer}, Christopher and {Hungerford}, Aimee L. and {Rosswog}, Stephan and {Fontes}, Christopher and {Mumpower}, Matthew and {Chase}, Eve and {Even}, Wesley and {Miller}, Jonah M. and {Misch}, G. Wendell and {Lippuner}, Jonas},
        title = "{Axisymmetric Radiative Transfer Models of Kilonovae}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = mar,
          eid = {arXiv:2004.00102},
        pages = {arXiv:2004.00102},
archivePrefix = {arXiv},
       eprint = {2004.00102},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020arXiv200400102K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{kuin2019,
       author = {{Kuin}, N. Paul M. and {Wu}, Kinwah and {Oates}, Samantha and
         {Lien}, Amy and {Emery}, Sam and {Kennea}, Jamie A. and
         {de Pasquale}, Massimiliano and {Han}, Qin and {Brown}, Peter J. and
         {Tohuvavohu}, Aaron and {Breeveld}, Alice and {Burrows}, David N. and
         {Cenko}, S. Bradley and {Campana}, Sergio and {Levan}, Andrew and
         {Markwardt}, Craig and {Osborne}, Julian P. and {Page}, Mat J. and
         {Page}, Kim L. and {Sbarufatti}, Boris and {Siegel}, Michael and
         {Troja}, Eleonora},
        title = "{Swift spectra of AT2018cow: a white dwarf tidal disruption event?}",
      journal = {\mnras},
     keywords = {stars: black holes, stars: individual: AT2018cow, (stars:) white dwarfs, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Solar and Stellar Astrophysics},
         year = 2019,
        month = aug,
       volume = {487},
       number = {2},
        pages = {2505-2521},
          doi = {10.1093/mnras/stz053},
archivePrefix = {arXiv},
       eprint = {1808.08492},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.487.2505K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


%l

@ARTICLE{lam19,
       author = {{Lamb}, G.~P. and {Lyman}, J.~D. and {Levan}, A.~J. and {Tanvir}, N.~R. and {Kangas}, T. and {Fruchter}, A.~S. and {Gompertz}, B. and {Hjorth}, J. and {Mandel}, I. and {Oates}, S.~R. and {Steeghs}, D. and {Wiersema}, K.},
        title = "{The Optical Afterglow of GW170817 at One Year Post-merger}",
      journal = {\apjl},
     keywords = {gravitational waves, relativistic processes, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = 2019,
        month = jan,
       volume = {870},
       number = {2},
          eid = {L15},
        pages = {L15},
          doi = {10.3847/2041-8213/aaf96b},
archivePrefix = {arXiv},
       eprint = {1811.11491},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019ApJ...870L..15L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{las08,
       author = {{Lasker}, Barry M. and {Lattanzi}, Mario G. and {McLean}, Brian J. and
         {Bucciarelli}, Beatrice and {Drimmel}, Ronald and {Garcia}, Jorge and
         {Greene}, Gretchen and {Guglielmetti}, Fabrizia and
         {Hanley}, Christopher and {Hawkins}, George and {Laidler}, Victoria G. and
         {Loomis}, Charles and {Meakes}, Michael and {Mignani}, Roberto and
         {Morbidelli}, Roberto and {Morrison}, Jane and {Pannunzio}, Renato and
         {Rosenberg}, Amy and {Sarasso}, Maria and {Smart}, Richard L. and
         {Spagna}, Alessandro and {Sturch}, Conrad R. and {Volpicelli}, Antonio and
         {White}, Richard L. and {Wolfe}, David and {Zacchei}, Andrea},
        title = "{The Second-Generation Guide Star Catalog: Description and Properties}",
      journal = aj,
     keywords = {astrometry, astronomical data bases: miscellaneous, catalogs, surveys, techniques: image processing, techniques: photometric, Astrophysics},
         year = "2008",
        month = "Aug",
       volume = {136},
       number = {2},
        pages = {735-766},
          doi = {10.1088/0004-6256/136/2/735},
archivePrefix = {arXiv},
       eprint = {0807.2522},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2008AJ....136..735L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{lat74,
       author = {{Lattimer}, J.~M. and {Schramm}, D.~N.},
        title = "{Black-Hole-Neutron-Star Collisions}",
      journal = {\apjl},
     keywords = {Astronomical Models, Black Holes (Astronomy), Neutron Stars, Roche Limit, Tides, Collision Parameters, Gravitational Effects, Interstellar Matter, Stellar Mass Ejection, Astrophysics},
         year = "1974",
        month = "Sep",
       volume = {192},
        pages = {L145},
          doi = {10.1086/181612},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1974ApJ...192L.145L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{law07,
       author = {{Lawrence}, A. and {Warren}, S.~J. and {Almaini}, O. and {Edge}, A.~C. and
         {Hambly}, N.~C. and {Jameson}, R.~F. and {Lucas}, P. and {Casali}, M. and
         {Adamson}, A. and {Dye}, S. and {Emerson}, J.~P. and {Foucaud}, S. and
         {Hewett}, P. and {Hirst}, P. and {Hodgkin}, S.~T. and {Irwin}, M.~J. and
         {Lodieu}, N. and {McMahon}, R.~G. and {Simpson}, C. and {Smail}, I. and
         {Mortlock}, D. and {Folger}, M.},
        title = "{The UKIRT Infrared Deep Sky Survey (UKIDSS)}",
      journal = {\mnras},
     keywords = {surveys, infrared: general, Astrophysics},
         year = 2007,
        month = aug,
       volume = {379},
       number = {4},
        pages = {1599-1617},
          doi = {10.1111/j.1365-2966.2007.12040.x},
archivePrefix = {arXiv},
       eprint = {astro-ph/0604426},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2007MNRAS.379.1599L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{law09,
       author = {{Law}, Nicholas M. and {Kulkarni}, Shrinivas R. and
         {Dekany}, Richard G. and {Ofek}, Eran O. and {Quimby}, Robert M. and
         {Nugent}, Peter E. and {Surace}, Jason and {Grillmair}, Carl C. and
         {Bloom}, Joshua S. and {Kasliwal}, Mansi M. and {Bildsten}, Lars and
         {Brown}, Tim and {Cenko}, S. Bradley and {Ciardi}, David and
         {Croner}, Ernest and {Djorgovski}, S. George and {van Eyken}, Julian and
         {Filippenko}, Alexei V. and {Fox}, Derek B. and {Gal-Yam}, Avishay and
         {Hale}, David and {Hamam}, Nouhad and {Helou}, George and
         {Henning}, John and {Howell}, D. Andrew and {Jacobsen}, Janet and
         {Laher}, Russ and {Mattingly}, Sean and {McKenna}, Dan and
         {Pickles}, Andrew and {Poznanski}, Dovi and {Rahmer}, Gustavo and
         {Rau}, Arne and {Rosing}, Wayne and {Shara}, Michael and
         {Smith}, Roger and {Starr}, Dan and {Sullivan}, Mark and
         {Velur}, Viswa and {Walters}, Richard and {Zolkower}, Jeff},
        title = "{The Palomar Transient Factory: System Overview, Performance, and First Results}",
      journal = {\pasp},
     keywords = {Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2009,
        month = dec,
       volume = {121},
       number = {886},
        pages = {1395},
          doi = {10.1086/648598},
archivePrefix = {arXiv},
       eprint = {0906.5350},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2009PASP..121.1395L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{law16,
       author = {{Lawrence}, A. and {Bruce}, A.~G. and {MacLeod}, C. and {Gezari}, S. and
         {Elvis}, M. and {Ward}, M. and {Smartt}, S.~J. and {Smith}, K.~W. and
         {Wright}, D. and {Fraser}, M. and {Marshall}, P. and {Kaiser}, N. and
         {Burgett}, W. and {Magnier}, E. and {Tonry}, J. and {Chambers}, K. and
         {Wainscoat}, R. and {Waters}, C. and {Price}, P. and {Metcalfe}, N. and
         {Valenti}, S. and {Kotak}, R. and {Mead}, A. and {Inserra}, C. and
         {Chen}, T.~W. and {Soderberg}, A.},
        title = "{Slow-blue nuclear hypervariables in PanSTARRS-1}",
      journal = {\mnras},
     keywords = {accretion, accretion discs, gravitational lensing: micro, galaxies: active, galaxies: nuclei, quasars: general, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - Astrophysics of Galaxies},
         year = 2016,
        month = nov,
       volume = {463},
       number = {1},
        pages = {296-331},
          doi = {10.1093/mnras/stw1963},
archivePrefix = {arXiv},
       eprint = {1605.07842},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016MNRAS.463..296L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{lee18,
       author = {{Lee}, Myung Gyoon and {Kang}, Jisu and {Im}, Myungshin},
        title = "{A Globular Cluster Luminosity Function Distance to NGC 4993 Hosting a Binary Neutron Star Merger GW170817/GRB 170817A}",
      journal = {\apjl},
     keywords = {galaxies: distances and redshifts, galaxies: elliptical and lenticular, cD, galaxies: individual: NGC 4993, galaxies: star clusters: general, gravitational waves, Astrophysics - Astrophysics of Galaxies},
         year = 2018,
        month = may,
       volume = {859},
       number = {1},
          eid = {L6},
        pages = {L6},
          doi = {10.3847/2041-8213/aac2e9},
archivePrefix = {arXiv},
       eprint = {1805.01127},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJ...859L...6L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{lia19,
       author = {{Liao}, Shi-Long and {Qi}, Zhao-Xiang and {Guo}, Su-Fen and
         {Cao}, Zi-Huang},
        title = "{A compilation of known QSOs for the Gaia mission}",
      journal = {Research in Astronomy and Astrophysics},
     keywords = {Astrophysics - Astrophysics of Galaxies},
         year = 2019,
        month = feb,
       volume = {19},
       number = {2},
          eid = {029},
        pages = {029},
          doi = {10.1088/1674-4527/19/2/29},
archivePrefix = {arXiv},
       eprint = {1804.08821},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019RAA....19...29L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{lip17,
       author = {{Lippuner}, Jonas and {Fern{\'a}ndez}, Rodrigo and {Roberts}, Luke F. and
         {Foucart}, Francois and {Kasen}, Daniel and {Metzger}, Brian D. and
         {Ott}, Christian D.},
        title = "{Signatures of hypermassive neutron star lifetimes on r-process nucleosynthesis in the disc ejecta from neutron star mergers}",
      journal = {\mnras},
     keywords = {accretion, accretion discs, dense matter, gravitational waves, hydrodynamics, neutrinos, nuclear reactions, nucleosynthesis, abundances, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = nov,
       volume = {472},
       number = {1},
        pages = {904-918},
          doi = {10.1093/mnras/stx1987},
archivePrefix = {arXiv},
       eprint = {1703.06216},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017MNRAS.472..904L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{loe16,
       author = {{Loeb}, Abraham},
        title = "{Electromagnetic Counterparts to Black Hole Mergers Detected by LIGO}",
      journal = {\apjl},
     keywords = {gamma-ray burst: general, gravitational waves, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - Solar and Stellar Astrophysics, General Relativity and Quantum Cosmology, High Energy Physics - Phenomenology},
         year = "2016",
        month = "Mar",
       volume = {819},
       number = {2},
          eid = {L21},
        pages = {L21},
          doi = {10.3847/2041-8205/819/2/L21},
archivePrefix = {arXiv},
       eprint = {1602.04735},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016ApJ...819L..21L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{lip98,
       author = {{Li}, Li-Xin and {Paczy{\'n}ski}, Bohdan},
        title = "{Transient Events from Neutron Star Mergers}",
      journal = {\apjl},
     keywords = {STARS: BINARIES: CLOSE, GAMMA RAYS: BURSTS, STARS: NEUTRON, STARS: SUPERNOVAE: GENERAL, Stars: Binaries: Close, Gamma Rays: Bursts, Stars: Neutron, Stars: Supernovae: General, Astrophysics},
         year = "1998",
        month = "Nov",
       volume = {507},
       number = {1},
        pages = {L59-L62},
          doi = {10.1086/311680},
archivePrefix = {arXiv},
       eprint = {astro-ph/9807272},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1998ApJ...507L..59L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{lui16,
       author = {{Liu}, Zhu and {Merloni}, Andrea and {Georgakakis}, Antonis and
         {Menzel}, Marie-Luise and {Buchner}, Johannes and {Nandra}, Kirpal and
         {Salvato}, Mara and {Shen}, Yue and {Brusa}, Marcella and
         {Streblyanska}, Alina},
        title = "{X-ray spectral properties of the AGN sample in the northern XMM-XXL field}",
      journal = {\mnras},
     keywords = {galaxies: active, X-rays: galaxies, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2016,
        month = jun,
       volume = {459},
       number = {2},
        pages = {1602-1625},
          doi = {10.1093/mnras/stw753},
archivePrefix = {arXiv},
       eprint = {1605.00207},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016MNRAS.459.1602L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{lym18,
       author = {{Lyman}, J.~D. and {Lamb}, G.~P. and {Levan}, A.~J. and {Mandel}, I. and {Tanvir}, N.~R. and {Kobayashi}, S. and {Gompertz}, B. and {Hjorth}, J. and {Fruchter}, A.~S. and {Kangas}, T. and {Steeghs}, D. and {Steele}, I.~A. and {Cano}, Z. and {Copperwheat}, C. and {Evans}, P.~A. and {Fynbo}, J.~P.~U. and {Gall}, C. and {Im}, M. and {Izzo}, L. and {Jakobsson}, P. and {Milvang-Jensen}, B. and {O'Brien}, P. and {Osborne}, J.~P. and {Palazzi}, E. and {Perley}, D.~A. and {Pian}, E. and {Rosswog}, S. and {Rowlinson}, A. and {Schulze}, S. and {Stanway}, E.~R. and {Sutton}, P. and {Th{\"o}ne}, C.~C. and {de Ugarte Postigo}, A. and {Watson}, D.~J. and {Wiersema}, K. and {Wijers}, R.~A.~M.~J.},
        title = "{The optical afterglow of the short gamma-ray burst associated with GW170817}",
      journal = {Nature Astronomy},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = 2018,
        month = jul,
       volume = {2},
        pages = {751-754},
          doi = {10.1038/s41550-018-0511-3},
archivePrefix = {arXiv},
       eprint = {1801.02669},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018NatAs...2..751L},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}




%m


@ARTICLE{mar17,
       author = {{Margutti}, R. and {Berger}, E. and {Fong}, W. and {Guidorzi}, C. and
         {Alexander}, K.~D. and {Metzger}, B.~D. and {Blanchard}, P.~K. and
         {Cowperthwaite}, P.~S. and {Chornock}, R. and {Eftekhari}, T. and
         {Nicholl}, M. and {Villar}, V.~A. and {Williams}, P.~K.~G. and
         {Annis}, J. and {Brown}, D.~A. and {Chen}, H. and {Doctor}, Z. and
         {Frieman}, J.~A. and {Holz}, D.~E. and {Sako}, M. and
         {Soares-Santos}, M.},
        title = "{The Electromagnetic Counterpart of the Binary Neutron Star Merger LIGO/Virgo GW170817. V. Rising X-Ray Emission from an Off-axis Jet}",
      journal = {\apjl},
     keywords = {stars: neutron, gravitational waves, relativistic processes, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = oct,
       volume = {848},
       number = {2},
          eid = {L20},
        pages = {L20},
          doi = {10.3847/2041-8213/aa9057},
archivePrefix = {arXiv},
       eprint = {1710.05431},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..20M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{mac12,
       author = {{MacLeod}, Chelsea L. and {Ivezi{\'c}}, {\v{Z}}eljko and
         {Sesar}, Branimir and {de Vries}, Wim and {Kochanek}, Christopher S. and
         {Kelly}, Brandon C. and {Becker}, Andrew C. and {Lupton}, Robert H. and
         {Hall}, Patrick B. and {Richards}, Gordon T. and {Anderson}, Scott F. and
         {Schneider}, Donald P.},
        title = "{A Description of Quasar Variability Measured Using Repeated SDSS and POSS Imaging}",
      journal = {\apj},
     keywords = {quasars: general, Astrophysics - Cosmology and Extragalactic Astrophysics},
         year = 2012,
        month = jul,
       volume = {753},
       number = {2},
          eid = {106},
        pages = {106},
          doi = {10.1088/0004-637X/753/2/106},
archivePrefix = {arXiv},
       eprint = {1112.0679},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2012ApJ...753..106M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{mau07,
       author = {{Mauch}, Tom and {Sadler}, Elaine M.},
        title = "{Radio sources in the 6dFGS: local luminosity functions at 1.4GHz for star-forming galaxies and radio-loud AGN}",
      journal = {\mnras},
     keywords = {surveys, galaxies: active, galaxies: luminosity function, mass function, galaxies: starburst, radio continuum: galaxies, Astrophysics},
         year = 2007,
        month = mar,
       volume = {375},
       number = {3},
        pages = {931-950},
          doi = {10.1111/j.1365-2966.2006.11353.x},
archivePrefix = {arXiv},
       eprint = {astro-ph/0612018},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2007MNRAS.375..931M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{maz17,
       author = {{Mazzucchelli}, C. and {Ba{\~n}ados}, E. and {Venemans}, B.~P. and
         {Decarli}, R. and {Farina}, E.~P. and {Walter}, F. and
         {Eilers}, A. -C. and {Rix}, H. -W. and {Simcoe}, R. and {Stern}, D. and
         {Fan}, X. and {Schlafly}, E. and {De Rosa}, G. and {Hennawi}, J. and
         {Chambers}, K.~C. and {Greiner}, J. and {Burgett}, W. and
         {Draper}, P.~W. and {Kaiser}, N. and {Kudritzki}, R. -P. and
         {Magnier}, E. and {Metcalfe}, N. and {Waters}, C. and
         {Wainscoat}, R.~J.},
        title = "{Physical Properties of 15 Quasars at z {\ensuremath{\gtrsim}} 6.5}",
      journal = {\apj},
     keywords = {galaxies: high-redshift, quasars: general, Astrophysics - Astrophysics of Galaxies},
         year = 2017,
        month = nov,
       volume = {849},
       number = {2},
          eid = {91},
        pages = {91},
          doi = {10.3847/1538-4357/aa9185},
archivePrefix = {arXiv},
       eprint = {1710.01251},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...849...91M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{mck19,
       author = {{McKernan}, B. and {Ford}, K.~E.~S. and {Bartos}, I. and {Graham}, M.~J. and {Lyra}, W. and {Marka}, S. and {Marka}, Z. and {Ross}, N.~P. and {Stern}, D. and {Yang}, Y.},
        title = "{Ram-pressure Stripping of a Kicked Hill Sphere: Prompt Electromagnetic Emission from the Merger of Stellar Mass Black Holes in an AGN Accretion Disk}",
      journal = {\apjl},
     keywords = {Black holes, Active galactic nuclei, Gravitational waves, Gravitational wave astronomy, 162, 16, 678, 675, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Astrophysics of Galaxies},
         year = 2019,
        month = oct,
       volume = {884},
       number = {2},
          eid = {L50},
        pages = {L50},
          doi = {10.3847/2041-8213/ab4886},
archivePrefix = {arXiv},
       eprint = {1907.03746},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019ApJ...884L..50M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{mcm13,
       author = {{McMahon}, R.~G. and {Banerji}, M. and {Gonzalez}, E. and
         {Koposov}, S.~E. and {Bejar}, V.~J. and {Lodieu}, N. and {Rebolo}, R. and
         {VHS Collaboration}},
        title = "{First Scientific Results from the VISTA Hemisphere Survey (VHS)}",
      journal = {The Messenger},
         year = 2013,
        month = dec,
       volume = {154},
        pages = {35-37},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2013Msngr.154...35M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{mcc17,
       author = {{McCully}, Curtis and {Hiramatsu}, Daichi and {Howell}, D. Andrew and {Hosseinzadeh}, Griffin and {Arcavi}, Iair and {Kasen}, Daniel and {Barnes}, Jennifer and {Shara}, Michael M. and {Williams}, Ted B. and {V{\"a}is{\"a}nen}, Petri and {Potter}, Stephen B. and {Romero-Colmenero}, Encarni and {Crawford}, Steven M. and {Buckley}, David A.~H. and {Cooke}, Jeffery and {Andreoni}, Igor and {Pritchard}, Tyler A. and {Mao}, Jirong and {Gromadzki}, Mariusz and {Burke}, Jamison},
        title = "{The Rapid Reddening and Featureless Optical Spectra of the Optical Counterpart of GW170817, AT 2017gfo, during the First Four Days}",
      journal = {\apjl},
     keywords = {binaries: close, gamma-ray burst: individual: GRB 170817A, GRB 130603B, gravitational waves, stars: neutron, stars: winds, outflows, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = oct,
       volume = {848},
       number = {2},
          eid = {L32},
        pages = {L32},
          doi = {10.3847/2041-8213/aa9111},
archivePrefix = {arXiv},
       eprint = {1710.05853},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..32M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{met10,
       author = {{Metzger}, B.~D. and {Mart{\'\i}nez-Pinedo}, G. and {Darbha}, S. and
         {Quataert}, E. and {Arcones}, A. and {Kasen}, D. and {Thomas}, R. and
         {Nugent}, P. and {Panov}, I.~V. and {Zinner}, N.~T.},
        title = "{Electromagnetic counterparts of compact object mergers powered by the radioactive decay of r-process nuclei}",
      journal = {\mnras},
     keywords = {gravitation, nuclear reactions, nucleosynthesis, abundances, binaries: close, gamma-ray burst: general, stars: neutron, supernovae: general, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2010,
        month = aug,
       volume = {406},
       number = {4},
        pages = {2650-2662},
          doi = {10.1111/j.1365-2966.2010.16864.x},
archivePrefix = {arXiv},
       eprint = {1001.5029},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2010MNRAS.406.2650M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{met15,
       author = {{Metzger}, Brian D. and {Bauswein}, Andreas and {Goriely}, Stephane and
         {Kasen}, Daniel},
        title = "{Neutron-powered precursors of kilonovae}",
      journal = {\mnras},
     keywords = {gravitation, nuclear reactions, nucleosynthesis, abundances, binaries: close, stars: neutron, supernovae: general, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2015,
        month = jan,
       volume = {446},
       number = {1},
        pages = {1115-1120},
          doi = {10.1093/mnras/stu2225},
archivePrefix = {arXiv},
       eprint = {1409.0544},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015MNRAS.446.1115M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{met18,
       author = {{Metzger}, Brian D. and {Thompson}, Todd A. and {Quataert}, Eliot},
        title = "{A Magnetar Origin for the Kilonova Ejecta in GW170817}",
      journal = {\apj},
     keywords = {gravitational waves, magnetohydrodynamics: MHD, nuclear reactions, nucleosynthesis, abundances, stars: magnetic field, stars: neutron, stars: winds, outflows, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2018,
        month = apr,
       volume = {856},
       number = {2},
          eid = {101},
        pages = {101},
          doi = {10.3847/1538-4357/aab095},
archivePrefix = {arXiv},
       eprint = {1801.04286},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJ...856..101M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{met19,
       author = {{Metzger}, Brian D.},
        title = "{Kilonovae}",
      journal = {Living Reviews in Relativity},
     keywords = {Gravitational waves, Neutron stars, Nucleosynthesis, Black holes, Radiative transfer, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = dec,
       volume = {23},
       number = {1},
          eid = {1},
        pages = {1},
          doi = {10.1007/s41114-019-0024-0},
archivePrefix = {arXiv},
       eprint = {1910.01617},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019LRR....23....1M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{mon03,
       author = {{Monet}, David G. and {Levine}, Stephen E. and {Canzian}, Blaise and
         {Ables}, Harold D. and {Bird}, Alan R. and {Dahn}, Conard C. and
         {Guetter}, Harry H. and {Harris}, Hugh C. and {Henden}, Arne A. and
         {Leggett}, Sandy K. and {Levison}, Harold F. and
         {Luginbuhl}, Christian B. and {Martini}, Joan and {Monet}, Alice K.~B. and
         {Munn}, Jeffrey A. and {Pier}, Jeffrey R. and {Rhodes}, Albert R. and
         {Riepe}, Betty and {Sell}, Stephen and {Stone}, Ronald C. and
         {Vrba}, Frederick J. and {Walker}, Richard L. and {Westerhout}, Gart and
         {Brucato}, Robert J. and {Reid}, I. Neill and {Schoening}, William and
         {Hartley}, M. and {Read}, M.~A. and {Tritton}, S.~B.},
        title = "{The USNO-B Catalog}",
      journal = aj,
     keywords = {Astrometry, Catalogs, Astrophysics},
         year = "2003",
        month = "Feb",
       volume = {125},
       number = {2},
        pages = {984-993},
          doi = {10.1086/345888},
archivePrefix = {arXiv},
       eprint = {astro-ph/0210694},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2003AJ....125..984M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{men16,
       author = {{Menzel}, M. -L. and {Merloni}, A. and {Georgakakis}, A. and
         {Salvato}, M. and {Aubourg}, E. and {Brandt}, W.~N. and {Brusa}, M. and
         {Buchner}, J. and {Dwelly}, T. and {Nandra}, K. and {P{\^a}ris}, I. and
         {Petitjean}, P. and {Schwope}, A.},
        title = "{A spectroscopic survey of X-ray-selected AGNs in the northern XMM-XXL field}",
      journal = {\mnras},
     keywords = {techniques: spectroscopic, galaxies: active, quasars: emission lines, galaxies: starburst, infrared: galaxies, X-rays: galaxies, Astrophysics - Astrophysics of Galaxies},
         year = 2016,
        month = mar,
       volume = {457},
       number = {1},
        pages = {110-132},
          doi = {10.1093/mnras/stv2749},
archivePrefix = {arXiv},
       eprint = {1511.07870},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016MNRAS.457..110M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{moo18,
       author = {{Mooley}, K.~P. and {Nakar}, E. and {Hotokezaka}, K. and {Hallinan}, G. and {Corsi}, A. and {Frail}, D.~A. and {Horesh}, A. and {Murphy}, T. and {Lenc}, E. and {Kaplan}, D.~L. and {de}, K. and {Dobie}, D. and {Chandra}, P. and {Deller}, A. and {Gottlieb}, O. and {Kasliwal}, M.~M. and {Kulkarni}, S.~R. and {Myers}, S.~T. and {Nissanke}, S. and {Piran}, T. and {Lynch}, C. and {Bhalerao}, V. and {Bourke}, S. and {Bannister}, K.~W. and {Singer}, L.~P.},
        title = "{A mildly relativistic wide-angle outflow in the neutron-star merger event GW170817}",
      journal = {\nat},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics, General Relativity and Quantum Cosmology},
         year = 2018,
        month = feb,
       volume = {554},
       number = {7691},
        pages = {207-210},
          doi = {10.1038/nature25452},
archivePrefix = {arXiv},
       eprint = {1711.11573},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018Natur.554..207M},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}




%n
@ARTICLE{nar92,
       author = {{Narayan}, Ramesh and {Paczynski}, Bohdan and {Piran}, Tsvi},
        title = "{Gamma-Ray Bursts as the Death Throes of Massive Binary Stars}",
      journal = {\apjl},
     keywords = {Binary Stars, Black Holes (Astronomy), Gamma Ray Bursts, Massive Stars, Neutron Stars, Computational Astrophysics, Electron-Positron Pairs, Gravitational Waves, Neutrinos, Stellar Magnetic Fields, Stellar Models, Astrophysics, ACCRETION, ACCRETION DISKS, BLACK HOLE PHYSICS, GAMMA RAYS: BURSTS, GRAVITATION, MAGNETIC FIELDS, STARS: NEUTRON, Astrophysics},
         year = "1992",
        month = "Aug",
       volume = {395},
        pages = {L83},
          doi = {10.1086/186493},
archivePrefix = {arXiv},
       eprint = {astro-ph/9204001},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1992ApJ...395L..83N},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{nak19,
       author = {{Nakoneczny}, S. and {Bilicki}, M. and {Solarz}, A. and {Pollo}, A. and
         {Maddox}, N. and {Spiniello}, C. and {Brescia}, M. and
         {Napolitano}, N.~R.},
        title = "{Catalog of quasars from the Kilo-Degree Survey Data Release 3}",
      journal = {\aap},
     keywords = {catalogs, surveys, quasars: general, large-scale structure of Universe, methods: data analysis, methods: observational, Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Cosmology and Nongalactic Astrophysics, Computer Science - Machine Learning},
         year = 2019,
        month = apr,
       volume = {624},
          eid = {A13},
        pages = {A13},
          doi = {10.1051/0004-6361/201834794},
archivePrefix = {arXiv},
       eprint = {1812.03084},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019A&A...624A..13N},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{nic17,
       author = {{Nicholl}, M. and {Berger}, E. and {Kasen}, D. and {Metzger}, B.~D. and {Elias}, J. and {Brice{\~n}o}, C. and {Alexander}, K.~D. and {Blanchard}, P.~K. and {Chornock}, R. and {Cowperthwaite}, P.~S. and {Eftekhari}, T. and {Fong}, W. and {Margutti}, R. and {Villar}, V.~A. and {Williams}, P.~K.~G. and {Brown}, W. and {Annis}, J. and {Bahramian}, A. and {Brout}, D. and {Brown}, D.~A. and {Chen}, H. -Y. and {Clemens}, J.~C. and {Dennihy}, E. and {Dunlap}, B. and {Holz}, D.~E. and {Marchesini}, E. and {Massaro}, F. and {Moskowitz}, N. and {Pelisoli}, I. and {Rest}, A. and {Ricci}, F. and {Sako}, M. and {Soares-Santos}, M. and {Strader}, J.},
        title = "{The Electromagnetic Counterpart of the Binary Neutron Star Merger LIGO/Virgo GW170817. III. Optical and UV Spectra of a Blue Kilonova from Fast Polar Ejecta}",
      journal = {\apjl},
     keywords = {binaries: close, gravitational waves, nuclear reactions, nucleosynthesis, abundances, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - Solar and Stellar Astrophysics},
         year = 2017,
        month = oct,
       volume = {848},
       number = {2},
          eid = {L18},
        pages = {L18},
          doi = {10.3847/2041-8213/aa9029},
archivePrefix = {arXiv},
       eprint = {1710.05456},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..18N},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



%o

@ARTICLE{ofe11,
       author = {{Ofek}, Eran O. and {Frail}, Dale A.},
        title = "{The Structure Function of Variable 1.4 GHz Radio Sources Based on NVSS and FIRST Observations}",
      journal = {\apj},
     keywords = {ISM: general, quasars: general, radio continuum: general, Astrophysics - Astrophysics of Galaxies},
         year = 2011,
        month = aug,
       volume = {737},
       number = {1},
          eid = {45},
        pages = {45},
          doi = {10.1088/0004-637X/737/1/45},
archivePrefix = {arXiv},
       eprint = {1105.3479},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2011ApJ...737...45O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{och00,
       author = {{Ochsenbein}, F. and {Bauer}, P. and {Marcout}, J.},
        title = "{The VizieR database of astronomical catalogues}",
      journal = {\aaps},
     keywords = {ASTRONOMICAL DATA BASES: MISCELLANEOUS, CATALOGS, Astrophysics},
         year = 2000,
        month = apr,
       volume = {143},
        pages = {23-32},
          doi = {10.1051/aas:2000169},
archivePrefix = {arXiv},
       eprint = {astro-ph/0002122},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2000A&AS..143...23O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ohg21,
       author = {{Ohgami}, Takayuki and {Tominaga}, Nozomu and {Utsumi}, Yousuke and {Niino}, Yuu and {Tanaka}, Masaomi and {Banerjee}, Smaranika and {Hamasaki}, Ryo and {Yoshida}, Michitoshi and {Terai}, Tsuyoshi and {Takagi}, Yuhei and {Morokuma}, Tomoki and {Sasada}, Mahito and {Akitaya}, Hiroshi and {Yasuda}, Naoki and {Yanagisawa}, Kenshi and {Ohsawa}, Ryou},
        title = "{Optical follow-up observation for GW event S190510g using Subaru/Hyper Suprime-Cam}",
      journal = pasj,
     keywords = {gravitational waves, nuclear reactions, nucleosynthesis, abundances, stars: neutron, surveys, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2021,
        month = apr,
       volume = {73},
       number = {2},
        pages = {350-364},
          doi = {10.1093/pasj/psab002},
archivePrefix = {arXiv},
       eprint = {2101.00800},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2021PASJ...73..350O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ost10,
       author = {{Osten}, Rachel A. and {Godet}, Olivier and {Drake}, Stephen and
         {Tueller}, Jack and {Cummings}, Jay and {Krimm}, Hans and {Pye}, John and
         {Pal'shin}, Valentin and {Golenetskii}, Sergei and {Reale}, Fabio and
         {Oates}, Samantha R. and {Page}, Mat J. and {Melandri}, Andrea},
        title = "{The Mouse That Roared: A Superflare from the dMe Flare Star EV Lac Detected by Swift and Konus-Wind}",
      journal = {\apj},
     keywords = {stars: activity, stars: coronae, stars: flare, stars: individual: EV Lac, stars: late-type, X-rays: stars, Astrophysics - Solar and Stellar Astrophysics},
         year = 2010,
        month = sep,
       volume = {721},
       number = {1},
        pages = {785-801},
          doi = {10.1088/0004-637X/721/1/785},
archivePrefix = {arXiv},
       eprint = {1007.5300},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2010ApJ...721..785O},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

%p

@ARTICLE{pag13,
       author = {{Page}, M.~J. and {Kuin}, N.~P.~M. and {Breeveld}, A.~A. and
         {Hancock}, B. and {Holland}, S.~T. and {Marshall}, F.~E. and
         {Oates}, S. and {Roming}, P.~W.~A. and {Siegel}, M.~H. and
         {Smith}, P.~J. and {Carter}, M. and {De Pasquale}, M. and
         {Symeonidis}, M. and {Yershov}, V. and {Beardmore}, A.~P.},
        title = "{The use and calibration of read-out streaks to increase the dynamic range of the Swift Ultraviolet/Optical Telescope}",
      journal = {\mnras},
     keywords = {space vehicles: instruments, techniques: photometric, ultraviolet: general, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = "2013",
        month = "Dec",
       volume = {436},
       number = {2},
        pages = {1684-1693},
          doi = {10.1093/mnras/stt1689},
archivePrefix = {arXiv},
       eprint = {1309.4816},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2013MNRAS.436.1684P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@INPROCEEDINGS{pag14,
       author = {{Page}, M.~J. and {Yershov}, V. and {Breeveld}, A. and {Kuin}, P. and
         {Mignani}, R. and {Smith}, P.~J. and {Rawlings}, J. and {Oates}, S. and
         {Siegel}, M. and {Roming}, P.},
        title = "{The Swift UVOT serendipitous source catalogue}",
     keywords = {Astrophysics - Astrophysics of Galaxies, Astrophysics - Instrumentation and Methods for Astrophysics},
    booktitle = {Proceedings of Swift: 10 Years of Discovery (SWIFT 10)},
         year = "2014",
        month = "Dec",
          eid = {37},
        pages = {37},
archivePrefix = {arXiv},
       eprint = {1503.06597},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014styd.confE..37P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{pag20,
       author = {{Page}, K.~L. and {Evans}, P.~A. and {Tohuvavohu}, A. and
         {Kennea}, J.~A. and {Klingler}, N.~J. and {Cenko}, S.~B. and
         {Oates}, S.~R. and {Ambrosi}, E. and {Barthelmy}, S.~D. and
         {Beardmore}, A.~P. and {Bernardini}, M.~G. and {Breeveld}, A.~A. and
         {Brown}, P.~J. and {Burrows}, D.~N. and {Campana}, S. and {Caputo}, R. and
         {Cusumano}, G. and {D'A{\`\i}}, A. and {D'Avanzo}, P. and {D'Elia}, V. and
         {De Pasquale}, M. and {Emery}, S.~W.~K. and {Giommi}, P. and
         {Gronwall}, C. and {Hartmann}, D.~H. and {Krimm}, H.~A. and
         {Kuin}, N.~P.~M. and {Malesani}, D.~B. and {Marshall}, F.~E. and {Meland
        ri}, A. and {Nousek}, J.~A. and {O'Brien}, P.~T. and {Osborne}, J.~P. and
         {Pagani}, C. and {Page}, M.~J. and {Palmer}, D.~M. and {Perri}, M. and
         {Racusin}, J.~L. and {Sakamoto}, T. and {Sbarufatti}, B. and
         {Schlieder}, J.~E. and {Siegel}, M.~H. and {Tagliaferri}, G. and
         {Troja}, E.},
        title = "{Swift-XRT follow-up of gravitational wave triggers during the third aLIGO/Virgo observing run}",
      journal = {\mnras},
     keywords = {gravitational waves, X-rays: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = oct,
       volume = {499},
       number = {3},
        pages = {3459-3480},
          doi = {10.1093/mnras/staa3032},
archivePrefix = {arXiv},
       eprint = {2009.13804},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020MNRAS.499.3459P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{pal17,
       author = {{Palmese}, A. and {Hartley}, W. and {Tarsitano}, F. and {Conselice}, C. and
         {Lahav}, O. and {Allam}, S. and {Annis}, J. and {Lin}, H. and
         {Soares-Santos}, M. and {Tucker}, D. and {Brout}, D. and {Banerji}, M. and
         {Bechtol}, K. and {Diehl}, H.~T. and {Fruchter}, A. and
         {Garc{\'\i}a-Bellido}, J. and {Herner}, K. and {Levan}, A.~J. and
         {Li}, T.~S. and {Lidman}, C. and {Misra}, K. and {Sako}, M. and
         {Scolnic}, D. and {Smith}, M. and {Abbott}, T.~M.~C. and
         {Abdalla}, F.~B. and {Benoit-L{\'e}vy}, A. and {Bertin}, E. and
         {Brooks}, D. and {Buckley-Geer}, E. and {Carnero Rosell}, A. and
         {Carrasco Kind}, M. and {Carretero}, J. and {Castander}, F.~J. and
         {Cunha}, C.~E. and {D'Andrea}, C.~B. and {da Costa}, L.~N. and
         {Davis}, C. and {DePoy}, D.~L. and {Desai}, S. and {Dietrich}, J.~P. and
         {Doel}, P. and {Drlica-Wagner}, A. and {Eifler}, T.~F. and
         {Evrard}, A.~E. and {Flaugher}, B. and {Fosalba}, P. and {Frieman}, J. and
         {Gaztanaga}, E. and {Gerdes}, D.~W. and {Giannantonio}, T. and
         {Gruen}, D. and {Gruendl}, R.~A. and {Gschwend}, J. and
         {Gutierrez}, G. and {Honscheid}, K. and {Jain}, B. and {James}, D.~J. and
         {Jeltema}, T. and {Johnson}, M.~W.~G. and {Johnson}, M.~D. and
         {Krause}, E. and {Kron}, R. and {Kuehn}, K. and {Kuhlmann}, S. and
         {Kuropatkin}, N. and {Lima}, M. and {Maia}, M.~A.~G. and {March}, M. and
         {Marshall}, J.~L. and {McMahon}, R.~G. and {Menanteau}, F. and
         {Miller}, C.~J. and {Miquel}, R. and {Neilsen}, E. and {Ogand
        o}, R.~L.~C. and {Plazas}, A.~A. and {Reil}, K. and {Romer}, A.~K. and
         {Sanchez}, E. and {Schindler}, R. and {Smith}, R.~C. and
         {Sobreira}, F. and {Suchyta}, E. and {Swanson}, M.~E.~C. and
         {Tarle}, G. and {Thomas}, D. and {Thomas}, R.~C. and {Walker}, A.~R. and
         {Weller}, J. and {Zhang}, Y. and {Zuntz}, J.},
        title = "{Evidence for Dynamically Driven Formation of the GW170817 Neutron Star Binary in NGC 4993}",
      journal = {\apjl},
     keywords = {galaxies: individual: NGC 4993, galaxies: evolution, galaxies: structure, gravitational waves, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - Astrophysics of Galaxies},
         year = 2017,
        month = nov,
       volume = {849},
       number = {2},
          eid = {L34},
        pages = {L34},
          doi = {10.3847/2041-8213/aa9660},
archivePrefix = {arXiv},
       eprint = {1710.06748},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...849L..34P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{par18,
       author = {{P{\^a}ris}, Isabelle and {Petitjean}, Patrick and {Aubourg}, {\'E}ric and
         {Myers}, Adam D. and {Streblyanska}, Alina and {Lyke}, Brad W. and
         {Anderson}, Scott F. and {Armengaud}, {\'E}ric and {Bautista}, Julian and
         {Blanton}, Michael R. and {Blomqvist}, Michael and
         {Brinkmann}, Jonathan and {Brownstein}, Joel R. and {Brand
        t}, William Nielsen and {Burtin}, {\'E}tienne and {Dawson}, Kyle and
         {de la Torre}, Sylvain and {Georgakakis}, Antonis and
         {Gil-Mar{\'\i}n}, H{\'e}ctor and {Green}, Paul J. and
         {Hall}, Patrick B. and {Kneib}, Jean-Paul and {LaMassa}, Stephanie M. and
         {Le Goff}, Jean-Marc and {MacLeod}, Chelsea and {Mariappan}, Vivek and
         {McGreer}, Ian D. and {Merloni}, Andrea and {Noterdaeme}, Pasquier and
         {Palanque-Delabrouille}, Nathalie and {Percival}, Will J. and
         {Ross}, Ashley J. and {Rossi}, Graziano and {Schneider}, Donald P. and
         {Seo}, Hee-Jong and {Tojeiro}, Rita and {Weaver}, Benjamin A. and
         {Weijmans}, Anne-Marie and {Y{\`e}che}, Christophe and
         {Zarrouk}, Pauline and {Zhao}, Gong-Bo},
        title = "{The Sloan Digital Sky Survey Quasar Catalog: Fourteenth data release}",
      journal = aap,
     keywords = {catalogs, surveys, quasars: general, Astrophysics - Astrophysics of Galaxies, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2018,
        month = may,
       volume = {613},
          eid = {A51},
        pages = {A51},
          doi = {10.1051/0004-6361/201732445},
archivePrefix = {arXiv},
       eprint = {1712.05029},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018A&A...613A..51P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{pat89,
       author = {{Paturel}, G. and {Fouque}, P. and {Bottinelli}, L. and {Gouguenheim}, L.},
        title = "{An extragalactic database. I. The catalogue of principal galaxies.}",
      journal = aaps,
     keywords = {Astronomical Catalogs, Data Bases, Galaxies, Astronomical Coordinates, Magnitude, Radial Velocity, Astronomy},
         year = 1989,
        month = nov,
       volume = {80},
        pages = {299-315},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1989A&AS...80..299P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{per19,
       author = {{Perna}, Rosalba and {Lazzati}, Davide and {Farr}, Will},
        title = "{Limits on Electromagnetic Counterparts of Gravitational-wave-detected Binary Black Hole Mergers}",
      journal = {\apj},
     keywords = {black hole physics, gravitational waves, radiation mechanisms: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = "2019",
        month = "Apr",
       volume = {875},
       number = {1},
          eid = {49},
        pages = {49},
          doi = {10.3847/1538-4357/ab107b},
archivePrefix = {arXiv},
       eprint = {1901.04522},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019ApJ...875...49P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{perl19,
       author = {{Perley}, Daniel A. and {Mazzali}, Paolo A. and {Yan}, Lin and
         {Cenko}, S. Bradley and {Gezari}, Suvi and {Taggart}, Kirsty and
         {Blagorodnova}, Nadia and {Fremling}, Christoffer and
         {Mockler}, Brenna and {Singh}, Avinash and {Tominaga}, Nozomu and
         {Tanaka}, Masaomi and {Watson}, Alan M. and {Ahumada}, Tom{\'a}s and
         {Anupama}, G.~C. and {Ashall}, Chris and {Becerra}, Rosa L. and
         {Bersier}, David and {Bhalerao}, Varun and {Bloom}, Joshua S. and
         {Butler}, Nathaniel R. and {Copperwheat}, Chris and
         {Coughlin}, Michael W. and {De}, Kishalay and {Drake}, Andrew J. and
         {Duev}, Dmitry A. and {Frederick}, Sara and
         {Gonz{\'a}lez}, J. Jes{\'u}s and {Goobar}, Ariel and {Heida}, Marianne and
         {Ho}, Anna Y.~Q. and {Horst}, John and {Hung}, Tiara and
         {Itoh}, Ryosuke and {Jencson}, Jacob E. and {Kasliwal}, Mansi M. and
         {Kawai}, Nobuyuki and {Khanam}, Tanazza and {Kulkarni}, Shrinivas R. and
         {Kumar}, Brajesh and {Kumar}, Harsh and {Kutyrev}, Alexander S. and
         {Lee}, William H. and {Maeda}, Keiichi and {Mahabal}, Ashish and
         {Murata}, Katsuhiro L. and {Neill}, James D. and {Ngeow}, Chow-Choong and
         {Penprase}, Bryan and {Pian}, Elena and {Quimby}, Robert and
         {Ramirez-Ruiz}, Enrico and {Richer}, Michael G. and
         {Rom{\'a}n-Z{\'u}{\~n}iga}, Carlos G. and {Sahu}, D.~K. and
         {Srivastav}, Shubham and {Socia}, Quentin and {Sollerman}, Jesper and
         {Tachibana}, Yutaro and {Taddia}, Francesco and {Tinyanont}, Samaporn and
         {Troja}, Eleonora and {Ward}, Charlotte and {Wee}, Jerrick and
         {Yu}, Po-Chieh},
        title = "{The fast, luminous ultraviolet transient AT2018cow: extreme supernova, or disruption of a star by an intermediate-mass black hole?}",
      journal = {\mnras},
     keywords = {Black hole, stars, supernovae: general, supernova: individual: AT2018cow, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = mar,
       volume = {484},
       number = {1},
        pages = {1031-1049},
          doi = {10.1093/mnras/sty3420},
archivePrefix = {arXiv},
       eprint = {1808.00969},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.484.1031P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}




@ARTICLE{poole,
   author = {{Poole}, T.~S. and {Breeveld}, A.~A. and {Page}, M.~J. and {Landsman}, W. and 
	{Holland}, S.~T. and {Roming}, P. and {Kuin}, N.~P.~M. and {Brown}, P.~J. and 
	{Gronwall}, C. and {Hunsberger}, S. and {Koch}, S. and {Mason}, K.~O. and 
	{Schady}, P. and {vanden Berk}, D. and {Blustin}, A.~J. and 
	{Boyd}, P. and {Broos}, P. and {Carter}, M. and {Chester}, M.~M. and 
	{Cucchiara}, A. and {Hancock}, B. and {Huckle}, H. and {Immler}, S. and 
	{Ivanushkina}, M. and {Kennedy}, T. and {Marshall}, F. and {Morgan}, A. and 
	{Pandey}, S.~B. and {De Pasquale}, M. and {Smith}, P.~J. and 
	{Still}, M.},
    title = "{Photometric calibration of the Swift ultraviolet/optical telescope}",
  journal = mnras,
   eprint = {arXiv:0708.2259},
     year = 2008,
    month = jan,
   volume = 383,
    pages = {627-645},
      doi = {10.1111/j.1365-2966.2007.12563.x},
   adsurl = {http://adsabs.harvard.edu/abs/2008MNRAS.383..627P},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{pia17,
       author = {{Pian}, E. and {D'Avanzo}, P. and {Benetti}, S. and {Branchesi}, M. and
         {Brocato}, E. and {Campana}, S. and {Cappellaro}, E. and {Covino}, S. and
         {D'Elia}, V. and {Fynbo}, J.~P.~U. and {Getman}, F. and {Ghirland
        a}, G. and {Ghisellini}, G. and {Grado}, A. and {Greco}, G. and
         {Hjorth}, J. and {Kouveliotou}, C. and {Levan}, A. and {Limatola}, L. and
         {Malesani}, D. and {Mazzali}, P.~A. and {Melandri}, A. and
         {M{\o}ller}, P. and {Nicastro}, L. and {Palazzi}, E. and
         {Piranomonte}, S. and {Rossi}, A. and {Salafia}, O.~S. and
         {Selsing}, J. and {Stratta}, G. and {Tanaka}, M. and {Tanvir}, N.~R. and
         {Tomasella}, L. and {Watson}, D. and {Yang}, S. and {Amati}, L. and
         {Antonelli}, L.~A. and {Ascenzi}, S. and {Bernardini}, M.~G. and
         {Bo{\"e}r}, M. and {Bufano}, F. and {Bulgarelli}, A. and
         {Capaccioli}, M. and {Casella}, P. and {Castro-Tirado}, A.~J. and
         {Chassande-Mottin}, E. and {Ciolfi}, R. and {Copperwheat}, C.~M. and
         {Dadina}, M. and {De Cesare}, G. and {di Paola}, A. and {Fan}, Y.~Z. and
         {Gendre}, B. and {Giuffrida}, G. and {Giunta}, A. and {Hunt}, L.~K. and
         {Israel}, G.~L. and {Jin}, Z. -P. and {Kasliwal}, M.~M. and
         {Klose}, S. and {Lisi}, M. and {Longo}, F. and {Maiorano}, E. and
         {Mapelli}, M. and {Masetti}, N. and {Nava}, L. and {Patricelli}, B. and
         {Perley}, D. and {Pescalli}, A. and {Piran}, T. and {Possenti}, A. and
         {Pulone}, L. and {Razzano}, M. and {Salvaterra}, R. and {Schipani}, P. and
         {Spera}, M. and {Stamerra}, A. and {Stella}, L. and {Tagliaferri}, G. and
         {Testa}, V. and {Troja}, E. and {Turatto}, M. and {Vergani}, S.~D. and
         {Vergani}, D.},
        title = "{Spectroscopic identification of r-process nucleosynthesis in a double neutron-star merger}",
      journal = {\nat},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = nov,
       volume = {551},
       number = {7678},
        pages = {67-70},
          doi = {10.1038/nature24298},
archivePrefix = {arXiv},
       eprint = {1710.05858},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Natur.551...67P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

%q
%r
@ARTICLE{ric09,
       author = {{Richards}, Gordon T. and {Myers}, Adam D. and {Gray}, Alexander G. and
         {Riegel}, Ryan N. and {Nichol}, Robert C. and {Brunner}, Robert J. and
         {Szalay}, Alexander S. and {Schneider}, Donald P. and
         {Anderson}, Scott F.},
        title = "{Efficient Photometric Selection of Quasars from the Sloan Digital Sky Survey. II. \raisebox{-0.5ex}\textasciitilde1,000,000 Quasars from Data Release 6}",
      journal = {\apjs},
     keywords = {catalogs, quasars: general, Astrophysics},
         year = 2009,
        month = jan,
       volume = {180},
       number = {1},
        pages = {67-83},
          doi = {10.1088/0067-0049/180/1/67},
archivePrefix = {arXiv},
       eprint = {0809.3952},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2009ApJS..180...67R},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ric15,
       author = {{Richards}, Gordon T. and {Myers}, Adam D. and {Peters}, Christina M. and
         {Krawczyk}, Coleman M. and {Chase}, Greg and {Ross}, Nicholas P. and
         {Fan}, Xiaohui and {Jiang}, Linhua and {Lacy}, Mark and
         {McGreer}, Ian D. and {Trump}, Jonathan R. and {Riegel}, Ryan N.},
        title = "{Bayesian High-redshift Quasar Classification from Optical and Mid-IR Photometry}",
      journal = {\apjs},
     keywords = {catalogs, infrared: galaxies, methods: statistical, quasars: general, Astrophysics - Astrophysics of Galaxies},
         year = 2015,
        month = aug,
       volume = {219},
       number = {2},
          eid = {39},
        pages = {39},
          doi = {10.1088/0067-0049/219/2/39},
archivePrefix = {arXiv},
       eprint = {1507.07788},
 primaryClass = {astro-ph.GA},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2015ApJS..219...39R},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{roming,
   author = {{Roming}, P.~W.~A. and {Kennedy}, T.~E. and {Mason}, K.~O. and 
	{Nousek}, J.~A. and {Ahr}, L. and {Bingham}, R.~E. and {Broos}, P.~S. and 
	{Carter}, M.~J. and {Hancock}, B.~K. and {Huckle}, H.~E. and 
	{Hunsberger}, S.~D. and {Kawakami}, H. and {Killough}, R. and 
	{Koch}, T.~S. and {McLelland}, M.~K. and {Smith}, K. and {Smith}, P.~J. and 
	{Soto}, J.~C. and {Boyd}, P.~T. and {Breeveld}, A.~A. and {Holland}, S.~T. and 
	{Ivanushkina}, M. and {Pryzby}, M.~S. and {Still}, M.~D. and 
	{Stock}, J.},
    title = "{The Swift Ultra-Violet/Optical Telescope}",
  journal = {Space Science Reviews},
   eprint = {arXiv:astro-ph/0507413},
     year = 2005,
    month = oct,
   volume = 120,
    pages = {95-142},
      doi = {10.1007/s11214-005-5095-4},
   adsurl = {http://adsabs.harvard.edu/abs/2005SSRv..120...95R},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{ros16,
       author = {{Rosen}, S.~R. and {Webb}, N.~A. and {Watson}, M.~G. and {Ballet}, J. and
         {Barret}, D. and {Braito}, V. and {Carrera}, F.~J. and
         {Ceballos}, M.~T. and {Coriat}, M. and {Della Ceca}, R. and
         {Denkinson}, G. and {Esquej}, P. and {Farrell}, S.~A. and
         {Freyberg}, M. and {Gris{\'e}}, F. and {Guillout}, P. and {Heil}, L. and
         {Koliopanos}, F. and {Law-Green}, D. and {Lamer}, G. and {Lin}, D. and
         {Martino}, R. and {Michel}, L. and {Motch}, C. and
         {Nebot Gomez-Moran}, A. and {Page}, C.~G. and {Page}, K. and
         {Page}, M. and {Pakull}, M.~W. and {Pye}, J. and {Read}, A. and
         {Rodriguez}, P. and {Sakano}, M. and {Saxton}, R. and {Schwope}, A. and
         {Scott}, A.~E. and {Sturm}, R. and {Traulsen}, I. and {Yershov}, V. and
         {Zolotukhin}, I.},
        title = "{The XMM-Newton serendipitous survey. VII. The third XMM-Newton serendipitous source catalogue}",
      journal = {\aap},
     keywords = {catalogs, astronomical databases: miscellaneous, surveys, X-rays: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2016,
        month = may,
       volume = {590},
          eid = {A1},
        pages = {A1},
          doi = {10.1051/0004-6361/201526416},
archivePrefix = {arXiv},
       eprint = {1504.07051},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016A&A...590A...1R},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


%s

@ARTICLE{sar98,
       author = {{Sari}, Re'em and {Piran}, Tsvi and {Narayan}, Ramesh},
        title = "{Spectra and Light Curves of Gamma-Ray Burst Afterglows}",
      journal = {\apjl},
     keywords = {GAMMA RAYS: BURSTS, HYDRODYNAMICS, SHOCK WAVES, RELATIVITY, Gamma Rays: Bursts, Hydrodynamics, Relativity, Shock Waves, Astrophysics},
         year = 1998,
        month = apr,
       volume = {497},
       number = {1},
        pages = {L17-L20},
          doi = {10.1086/311269},
archivePrefix = {arXiv},
       eprint = {astro-ph/9712005},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1998ApJ...497L..17S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{sav17,
       author = {{Savchenko}, V. and {Ferrigno}, C. and {Kuulkers}, E. and {Bazzano}, A. and {Bozzo}, E. and {Brandt}, S. and {Chenevez}, J. and {Courvoisier}, T.~J. -L. and {Diehl}, R. and {Domingo}, A. and {Hanlon}, L. and {Jourdain}, E. and {von Kienlin}, A. and {Laurent}, P. and {Lebrun}, F. and {Lutovinov}, A. and {Martin-Carrillo}, A. and {Mereghetti}, S. and {Natalucci}, L. and {Rodi}, J. and {Roques}, J. -P. and {Sunyaev}, R. and {Ubertini}, P.},
        title = "{INTEGRAL Detection of the First Prompt Gamma-Ray Signal Coincident with the Gravitational-wave Event GW170817}",
      journal = {\apjl},
     keywords = {gamma rays: general, gamma-ray burst: general, gravitational waves, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = oct,
       volume = {848},
       number = {2},
          eid = {L15},
        pages = {L15},
          doi = {10.3847/2041-8213/aa8f94},
archivePrefix = {arXiv},
       eprint = {1710.05449},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..15S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{sch19,
       author = {{Schlafly}, Edward F. and {Meisner}, Aaron M. and {Green}, Gregory M.},
        title = "{The unWISE Catalog: Two Billion Infrared Sources from Five Years of WISE Imaging}",
      journal = {\apjs},
     keywords = {catalogs, infrared: general, surveys, techniques: photometric, Astrophysics - Instrumentation and Methods for Astrophysics, Astrophysics - Astrophysics of Galaxies},
         year = 2019,
        month = feb,
       volume = {240},
       number = {2},
          eid = {30},
        pages = {30},
          doi = {10.3847/1538-4365/aafbea},
archivePrefix = {arXiv},
       eprint = {1901.03337},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019ApJS..240...30S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{sch98,
   author = {{Schlegel}, D.~J. and {Finkbeiner}, D.~P. and {Davis}, M.},
    title = "{Maps of Dust Infrared Emission for Use in Estimation of Reddening and Cosmic Microwave Background Radiation Foregrounds}",
  journal = apj,
   eprint = {arXiv:astro-ph/9710327},
     year = 1998,
    month = jun,
   volume = 500,
    pages = {525-+},
      doi = {10.1086/305772},
   adsurl = {http://adsabs.harvard.edu/abs/1998ApJ...500..525S},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{sch14,
       author = {{Schmidt}, Sarah J. and {Prieto}, Jose L. and {Stanek}, K.~Z. and
         {Shappee}, Benjamin J. and {Morrell}, Nidia and
         {Bardalez Gagliuffi}, Daniella C. and {Kochanek}, C.~S. and
         {Jencson}, J. and {Holoien}, T.~W. -S. and {Basu}, U. and
         {Beacom}, John F. and {Szczygie{\l}}, D.~M. and {Pojmanski}, G. and
         {Brimacombe}, J. and {Dubberley}, M. and {Elphick}, M. and {Foale}, S. and
         {Hawkins}, E. and {Mullins}, D. and {Rosing}, W. and {Ross}, R. and
         {Walker}, Z.},
        title = "{Characterizing a Dramatic {\ensuremath{\Delta}}V \raisebox{-0.5ex}\textasciitilde -9 Flare on an Ultracool Dwarf Found by the ASAS-SN Survey}",
      journal = {\apjl},
     keywords = {brown dwarfs, stars: chromospheres, stars: flare, stars: individual: SDSS J022116.84+194020.4, stars: low-mass, Astrophysics - Solar and Stellar Astrophysics},
         year = 2014,
        month = feb,
       volume = {781},
       number = {2},
          eid = {L24},
        pages = {L24},
          doi = {10.1088/2041-8205/781/2/L24},
archivePrefix = {arXiv},
       eprint = {1310.4515},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2014ApJ...781L..24S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{sha17,
       author = {{Shappee}, B.~J. and {Simon}, J.~D. and {Drout}, M.~R. and {Piro}, A.~L. and {Morrell}, N. and {Prieto}, J.~L. and {Kasen}, D. and {Holoien}, T.~W. -S. and {Kollmeier}, J.~A. and {Kelson}, D.~D. and {Coulter}, D.~A. and {Foley}, R.~J. and {Kilpatrick}, C.~D. and {Siebert}, M.~R. and {Madore}, B.~F. and {Murguia-Berthier}, A. and {Pan}, Y. -C. and {Prochaska}, J.~X. and {Ramirez-Ruiz}, E. and {Rest}, A. and {Adams}, C. and {Alatalo}, K. and {Ba{\~n}ados}, E. and {Baughman}, J. and {Bernstein}, R.~A. and {Bitsakis}, T. and {Boutsia}, K. and {Bravo}, J.~R. and {Di Mille}, F. and {Higgs}, C.~R. and {Ji}, A.~P. and {Maravelias}, G. and {Marshall}, J.~L. and {Placco}, V.~M. and {Prieto}, G. and {Wan}, Z.},
        title = "{Early spectra of the gravitational wave source GW170817: Evolution of a neutron star merger}",
      journal = {Science},
     keywords = {ASTRONOMY, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = dec,
       volume = {358},
       number = {6370},
        pages = {1574-1578},
          doi = {10.1126/science.aaq0186},
archivePrefix = {arXiv},
       eprint = {1710.05432},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Sci...358.1574S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{skr06,
       author = {{Skrutskie}, M.~F. and {Cutri}, R.~M. and {Stiening}, R. and {Weinberg}, M.~D. and {Schneider}, S. and {Carpenter}, J.~M. and {Beichman}, C. and {Capps}, R. and {Chester}, T. and {Elias}, J. and {Huchra}, J. and {Liebert}, J. and {Lonsdale}, C. and {Monet}, D.~G. and {Price}, S. and {Seitzer}, P. and {Jarrett}, T. and {Kirkpatrick}, J.~D. and {Gizis}, J.~E. and {Howard}, E. and {Evans}, T. and {Fowler}, J. and {Fullmer}, L. and {Hurt}, R. and {Light}, R. and {Kopan}, E.~L. and {Marsh}, K.~A. and {McCallon}, H.~L. and {Tam}, R. and {Van Dyk}, S. and {Wheelock}, S.},
        title = "{The Two Micron All Sky Survey (2MASS)}",
      journal = aj,
     keywords = {Catalogs, Infrared: General, Surveys},
         year = 2006,
        month = feb,
       volume = {131},
       number = {2},
        pages = {1163-1183},
          doi = {10.1086/498708},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2006AJ....131.1163S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{sma13,
       author = {{Smart}, R.~L. and {Nicastro}, L.},
        title = "{VizieR Online Data Catalog: The Initial Gaia Source List (IGSL) (Smart, 2013)}",
      journal = {VizieR Online Data Catalog},
     keywords = {Gaia},
         year = 2013,
        month = nov,
          eid = {I/324},
        pages = {I/324},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2013yCat.1324....0S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{sma17,
       author = {{Smartt}, S.~J. and {Chen}, T. -W. and {Jerkstrand}, A. and {Coughlin}, M. and {Kankare}, E. and {Sim}, S.~A. and {Fraser}, M. and {Inserra}, C. and {Maguire}, K. and {Chambers}, K.~C. and {Huber}, M.~E. and {Kr{\"u}hler}, T. and {Leloudas}, G. and {Magee}, M. and {Shingles}, L.~J. and {Smith}, K.~W. and {Young}, D.~R. and {Tonry}, J. and {Kotak}, R. and {Gal-Yam}, A. and {Lyman}, J.~D. and {Homan}, D.~S. and {Agliozzo}, C. and {Anderson}, J.~P. and {Angus}, C.~R. and {Ashall}, C. and {Barbarino}, C. and {Bauer}, F.~E. and {Berton}, M. and {Botticella}, M.~T. and {Bulla}, M. and {Bulger}, J. and {Cannizzaro}, G. and {Cano}, Z. and {Cartier}, R. and {Cikota}, A. and {Clark}, P. and {De Cia}, A. and {Della Valle}, M. and {Denneau}, L. and {Dennefeld}, M. and {Dessart}, L. and {Dimitriadis}, G. and {Elias-Rosa}, N. and {Firth}, R.~E. and {Flewelling}, H. and {Fl{\"o}rs}, A. and {Franckowiak}, A. and {Frohmaier}, C. and {Galbany}, L. and {Gonz{\'a}lez-Gait{\'a}n}, S. and {Greiner}, J. and {Gromadzki}, M. and {Guelbenzu}, A. Nicuesa and {Guti{\'e}rrez}, C.~P. and {Hamanowicz}, A. and {Hanlon}, L. and {Harmanen}, J. and {Heintz}, K.~E. and {Heinze}, A. and {Hernandez}, M. -S. and {Hodgkin}, S.~T. and {Hook}, I.~M. and {Izzo}, L. and {James}, P.~A. and {Jonker}, P.~G. and {Kerzendorf}, W.~E. and {Klose}, S. and {Kostrzewa-Rutkowska}, Z. and {Kowalski}, M. and {Kromer}, M. and {Kuncarayakti}, H. and {Lawrence}, A. and {Lowe}, T.~B. and {Magnier}, E.~A. and {Manulis}, I. and {Martin-Carrillo}, A. and {Mattila}, S. and {McBrien}, O. and {M{\"u}ller}, A. and {Nordin}, J. and {O'Neill}, D. and {Onori}, F. and {Palmerio}, J.~T. and {Pastorello}, A. and {Patat}, F. and {Pignata}, G. and {Podsiadlowski}, Ph. and {Pumo}, M.~L. and {Prentice}, S.~J. and {Rau}, A. and {Razza}, A. and {Rest}, A. and {Reynolds}, T. and {Roy}, R. and {Ruiter}, A.~J. and {Rybicki}, K.~A. and {Salmon}, L. and {Schady}, P. and {Schultz}, A.~S.~B. and {Schweyer}, T. and {Seitenzahl}, I.~R. and {Smith}, M. and {Sollerman}, J. and {Stalder}, B. and {Stubbs}, C.~W. and {Sullivan}, M. and {Szegedi}, H. and {Taddia}, F. and {Taubenberger}, S. and {Terreran}, G. and {van Soelen}, B. and {Vos}, J. and {Wainscoat}, R.~J. and {Walton}, N.~A. and {Waters}, C. and {Weiland}, H. and {Willman}, M. and {Wiseman}, P. and {Wright}, D.~E. and {Wyrzykowski}, {\L}. and {Yaron}, O.},
        title = "{A kilonova as the electromagnetic counterpart to a gravitational-wave source}",
      journal = {\nat},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = nov,
       volume = {551},
       number = {7678},
        pages = {75-79},
          doi = {10.1038/nature24303},
archivePrefix = {arXiv},
       eprint = {1710.05841},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Natur.551...75S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



@ARTICLE{smi18,
       author = {{Smith}, Krista Lynne and {Mushotzky}, Richard F. and
         {Boyd}, Patricia T. and {Malkan}, Matt and {Howell}, Steve B. and
         {Gelino}, Dawn M.},
        title = "{The Kepler Light Curves of AGN: A Detailed Analysis}",
      journal = {\apj},
     keywords = {accretion, accretion disks, galaxies: active, galaxies: Seyfert, quasars: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2018,
        month = apr,
       volume = {857},
       number = {2},
          eid = {141},
        pages = {141},
          doi = {10.3847/1538-4357/aab88d},
archivePrefix = {arXiv},
       eprint = {1803.06436},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018ApJ...857..141S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{str19,
       author = {{Stringer}, K.~M. and {Long}, J.~P. and {Macri}, L.~M. and
         {Marshall}, J.~L. and {Drlica-Wagner}, A. and
         {Mart{\'\i}nez-V{\'a}zquez}, C.~E. and {Vivas}, A.~K. and
         {Bechtol}, K. and {Morganson}, E. and {Carrasco Kind}, M. and
         {Pace}, A.~B. and {Walker}, A.~R. and {Nielsen}, C. and {Li}, T.~S. and
         {Rykoff}, E. and {Burke}, D. and {Carnero Rosell}, A. and
         {Neilsen}, E. and {Ferguson}, P. and {Cantu}, S.~A. and {Myron}, J.~L. and
         {Strigari}, L. and {Farahi}, A. and {Paz-Chinch{\'o}n}, F. and
         {Tucker}, D. and {Lin}, Z. and {Hatt}, D. and {Maner}, J.~F. and
         {Plybon}, L. and {Riley}, A.~H. and {Nadler}, E.~O. and
         {Abbott}, T.~M.~C. and {Allam}, S. and {Annis}, J. and {Bertin}, E. and
         {Brooks}, D. and {Buckley-Geer}, E. and {Carretero}, J. and
         {Cunha}, C.~E. and {D'Andrea}, C.~B. and {da Costa}, L.~N. and
         {De Vicente}, J. and {Desai}, S. and {Doel}, P. and {Eifler}, T.~F. and
         {Flaugher}, B. and {Frieman}, J. and {Garc{\'\i}a-Bellido}, J. and
         {Gaztanaga}, E. and {Gruen}, D. and {Gschwend}, J. and {Gutierrez}, G. and
         {Hartley}, W.~G. and {Hollowood}, D.~L. and {Hoyle}, B. and
         {James}, D.~J. and {Kuehn}, K. and {Kuropatkin}, N. and {Melchior}, P. and
         {Miquel}, R. and {Ogando}, R.~L.~C. and {Plazas}, A.~A. and
         {Sanchez}, E. and {Santiago}, B. and {Scarpine}, V. and
         {Schubnell}, M. and {Serrano}, S. and {Sevilla-Noarbe}, I. and
         {Smith}, M. and {Smith}, R.~C. and {Soares-Santos}, M. and
         {Sobreira}, F. and {Suchyta}, E. and {Swanson}, M.~E.~C. and
         {Tarle}, G. and {Thomas}, D. and {Vikram}, V. and {Yanny}, B. and
         {DES Collaboration}},
        title = "{Identification of RR Lyrae Stars in Multiband, Sparsely Sampled Data from the Dark Energy Survey Using Template Fitting and Random Forest Classification}",
      journal = aj,
     keywords = {catalogs, Galaxy: halo, Galaxy: structure, methods: statistical, stars: variables: RR Lyrae, Astrophysics - Solar and Stellar Astrophysics, Astrophysics - Astrophysics of Galaxies},
         year = 2019,
        month = jul,
       volume = {158},
       number = {1},
          eid = {16},
        pages = {16},
          doi = {10.3847/1538-3881/ab1f46},
archivePrefix = {arXiv},
       eprint = {1905.00428},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019AJ....158...16S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{suc05,
       author = {{Suchkov}, A.~A. and {Hanisch}, R.~J. and {Margon}, Bruce},
        title = "{A Census of Object Types and Redshift Estimates in the SDSS Photometric Catalog from a Trained Decision Tree Classifier}",
      journal = aj,
     keywords = {Astronomical Data Bases: Miscellaneous, Galaxies: Active, Galaxies: Distances and Redshifts, Galaxies: Quasars: General, Astrophysics},
         year = 2005,
        month = dec,
       volume = {130},
       number = {6},
        pages = {2439-2452},
          doi = {10.1086/497363},
archivePrefix = {arXiv},
       eprint = {astro-ph/0508501},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2005AJ....130.2439S},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}
%t
@ARTICLE{tan17,
       author = {{Tanvir}, N.~R. and {Levan}, A.~J. and {Gonz{\'a}lez-Fern{\'a}ndez}, C. and
         {Korobkin}, O. and {Mandel}, I. and {Rosswog}, S. and {Hjorth}, J. and
         {D'Avanzo}, P. and {Fruchter}, A.~S. and {Fryer}, C.~L. and
         {Kangas}, T. and {Milvang-Jensen}, B. and {Rosetti}, S. and
         {Steeghs}, D. and {Wollaeger}, R.~T. and {Cano}, Z. and
         {Copperwheat}, C.~M. and {Covino}, S. and {D'Elia}, V. and
         {de Ugarte Postigo}, A. and {Evans}, P.~A. and {Even}, W.~P. and
         {Fairhurst}, S. and {Figuera Jaimes}, R. and {Fontes}, C.~J. and
         {Fujii}, Y.~I. and {Fynbo}, J.~P.~U. and {Gompertz}, B.~P. and
         {Greiner}, J. and {Hodosan}, G. and {Irwin}, M.~J. and {Jakobsson}, P. and
         {J{\o}rgensen}, U.~G. and {Kann}, D.~A. and {Lyman}, J.~D. and
         {Malesani}, D. and {McMahon}, R.~G. and {Melandri}, A. and
         {O'Brien}, P.~T. and {Osborne}, J.~P. and {Palazzi}, E. and
         {Perley}, D.~A. and {Pian}, E. and {Piranomonte}, S. and {Rabus}, M. and
         {Rol}, E. and {Rowlinson}, A. and {Schulze}, S. and {Sutton}, P. and
         {Th{\"o}ne}, C.~C. and {Ulaczyk}, K. and {Watson}, D. and
         {Wiersema}, K. and {Wijers}, R.~A.~M.~J.},
        title = "{The Emergence of a Lanthanide-rich Kilonova Following the Merger of Two Neutron Stars}",
      journal = {\apjl},
     keywords = {gravitational waves, nuclear reactions, nucleosynthesis, abundances, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena},
         year = "2017",
        month = "Oct",
       volume = {848},
       number = {2},
          eid = {L27},
        pages = {L27},
          doi = {10.3847/2041-8213/aa90b6},
archivePrefix = {arXiv},
       eprint = {1710.05455},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..27T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{tou17,
       author = {{Tohuvavohu}, Aaron and {Kennea}, Jamie A.},
        title = "{GW170817: $\textit{Swift}$ UV detection of a blue kilonova, and improving the search in O3}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2017,
        month = dec,
          eid = {arXiv:1712.07058},
        pages = {arXiv:1712.07058},
archivePrefix = {arXiv},
       eprint = {1712.07058},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017arXiv171207058T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{tou20,
   author = {{Tohuvavohu}, A., {et al.}},
  journal = {in prep},
     year = {2020}
}

@ARTICLE{tro16,
       author = {{Troja}, E. and {Sakamoto}, T. and {Cenko}, S.~B. and {Lien}, A. and {Gehrels}, N. and {Castro-Tirado}, A.~J. and {Ricci}, R. and {Capone}, J. and {Toy}, V. and {Kutyrev}, A. and {Kawai}, N. and {Cucchiara}, A. and {Fruchter}, A. and {Gorosabel}, J. and {Jeong}, S. and {Levan}, A. and {Perley}, D. and {Sanchez-Ramirez}, R. and {Tanvir}, N. and {Veilleux}, S.},
        title = "{An Achromatic Break in the Afterglow of the Short GRB 140903A: Evidence for a Narrow Jet}",
      journal = {\apj},
     keywords = {gamma-ray burst: individual: GRB 140903A, X-rays: bursts, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2016,
        month = aug,
       volume = {827},
       number = {2},
          eid = {102},
        pages = {102},
          doi = {10.3847/0004-637X/827/2/102},
archivePrefix = {arXiv},
       eprint = {1605.03573},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016ApJ...827..102T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{tro17,
       author = {{Troja}, E. and {Piro}, L. and {van Eerten}, H. and {Wollaeger}, R.~T. and
         {Im}, M. and {Fox}, O.~D. and {Butler}, N.~R. and {Cenko}, S.~B. and
         {Sakamoto}, T. and {Fryer}, C.~L. and {Ricci}, R. and {Lien}, A. and
         {Ryan}, R.~E. and {Korobkin}, O. and {Lee}, S. -K. and
         {Burgess}, J.~M. and {Lee}, W.~H. and {Watson}, A.~M. and {Choi}, C. and
         {Covino}, S. and {D'Avanzo}, P. and {Fontes}, C.~J. and
         {Gonz{\'a}lez}, J. Becerra and {Khandrika}, H.~G. and {Kim}, J. and
         {Kim}, S. -L. and {Lee}, C. -U. and {Lee}, H.~M. and {Kutyrev}, A. and
         {Lim}, G. and {S{\'a}nchez-Ram{\'\i}rez}, R. and {Veilleux}, S. and
         {Wieringa}, M.~H. and {Yoon}, Y.},
        title = "{The X-ray counterpart to the gravitational-wave event GW170817}",
      journal = {\nat},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = nov,
       volume = {551},
       number = {7678},
        pages = {71-74},
          doi = {10.1038/nature24290},
archivePrefix = {arXiv},
       eprint = {1710.05433},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017Natur.551...71T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{tro19,
       author = {{Troja}, E. and {van Eerten}, H. and {Ryan}, G. and {Ricci}, R. and {Burgess}, J.~M. and {Wieringa}, M.~H. and {Piro}, L. and {Cenko}, S.~B. and {Sakamoto}, T.},
        title = "{A year in the life of GW 170817: the rise and fall of a structured jet from a binary neutron star merger}",
      journal = {\mnras},
     keywords = {acceleration of particles, gravitational waves, gamma-ray burst: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2019,
        month = oct,
       volume = {489},
       number = {2},
        pages = {1919-1926},
          doi = {10.1093/mnras/stz2248},
archivePrefix = {arXiv},
       eprint = {1808.06617},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019MNRAS.489.1919T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{tro20,
       author = {{Troja}, E. and {van Eerten}, H. and {Zhang}, B. and {Ryan}, G. and {Piro}, L. and {Ricci}, R. and {O'Connor}, B. and {Wieringa}, M.~H. and {Cenko}, S.~B. and {Sakamoto}, T.},
        title = "{A thousand days after the merger: Continued X-ray emission from GW170817}",
      journal = {\mnras},
     keywords = {gravitational waves, gamma-ray burst: individual: GRB170817A; neutron star mergers, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = oct,
       volume = {498},
       number = {4},
        pages = {5643-5651},
          doi = {10.1093/mnras/staa2626},
archivePrefix = {arXiv},
       eprint = {2006.01150},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020MNRAS.498.5643T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}
@ARTICLE{tro08,
       author = {{Trouille}, L. and {Barger}, A.~J. and {Cowie}, L.~L. and {Yang}, Y. and
         {Mushotzky}, R.~F.},
        title = "{The OPTX Project. I. The Flux and Redshift Catalogs for the CLANS, CLASXS, and CDF-N Fields}",
      journal = {\apjs},
     keywords = {cosmology: observations, galaxies: active, Astrophysics},
         year = 2008,
        month = nov,
       volume = {179},
       number = {1},
        pages = {1-18},
          doi = {10.1086/591648},
archivePrefix = {arXiv},
       eprint = {0811.0824},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2008ApJS..179....1T},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}




%u

@ARTICLE{ulr97,
       author = {{Ulrich}, Marie-Helene and {Maraschi}, Laura and {Urry}, C. Megan},
        title = "{Variability of Active Galactic Nuclei}",
      journal = araa,
         year = 1997,
        month = jan,
       volume = {35},
        pages = {445-502},
          doi = {10.1146/annurev.astro.35.1.445},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1997ARA&A..35..445U},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{uts17,
       author = {{Utsumi}, Yousuke and {Tanaka}, Masaomi and {Tominaga}, Nozomu and {Yoshida}, Michitoshi and {Barway}, Sudhanshu and {Nagayama}, Takahiro and {Zenko}, Tetsuya and {Aoki}, Kentaro and {Fujiyoshi}, Takuya and {Furusawa}, Hisanori and {Kawabata}, Koji S. and {Koshida}, Shintaro and {Lee}, Chien-Hsiu and {Morokuma}, Tomoki and {Motohara}, Kentaro and {Nakata}, Fumiaki and {Ohsawa}, Ryou and {Ohta}, Kouji and {Okita}, Hirofumi and {Tajitsu}, Akito and {Tanaka}, Ichi and {Terai}, Tsuyoshi and {Yasuda}, Naoki and {Abe}, Fumio and {Asakura}, Yuichiro and {Bond}, Ian A. and {Miyazaki}, Shota and {Sumi}, Takahiro and {Tristram}, Paul J. and {Honda}, Satoshi and {Itoh}, Ryosuke and {Itoh}, Yoichi and {Kawabata}, Miho and {Morihana}, Kumiko and {Nagashima}, Hiroki and {Nakaoka}, Tatsuya and {Ohshima}, Tomohito and {Takahashi}, Jun and {Takayama}, Masaki and {Aoki}, Wako and {Baar}, Stefan and {Doi}, Mamoru and {Finet}, Francois and {Kanda}, Nobuyuki and {Kawai}, Nobuyuki and {Kim}, Ji Hoon and {Kuroda}, Daisuke and {Liu}, Wei and {Matsubayashi}, Kazuya and {Murata}, Katsuhiro L. and {Nagai}, Hiroshi and {Saito}, Tomoki and {Saito}, Yoshihiko and {Sako}, Shigeyuki and {Sekiguchi}, Yuichiro and {Tamura}, Yoichi and {Tanaka}, Masayuki and {Uemura}, Makoto and {Yamaguchi}, Masaki S.},
        title = "{J-GEM observations of an electromagnetic counterpart to the neutron star merger GW170817}",
      journal = {\pasj},
     keywords = {gravitational waves, nuclear reactions, nucleosynthesis, abundances, stars: neutron, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2017,
        month = dec,
       volume = {69},
       number = {6},
          eid = {101},
        pages = {101},
          doi = {10.1093/pasj/psx118},
archivePrefix = {arXiv},
       eprint = {1710.05848},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017PASJ...69..101U},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


%v

@ARTICLE{van20,
       author = {{van Velzen}, Sjoert and {Gezari}, Suvi and {Hammerstein}, Erica and
         {Roth}, Nathaniel and {Frederick}, Sara and {Ward}, Charlotte and
         {Hung}, Tiara and {Cenko}, S. Bradley and {Stein}, Robert and
         {Perley}, Daniel A. and {Taggart}, Kirsty and {Sollerman}, Jesper and
         {Andreoni}, Igor and {Bellm}, Eric C. and {Brinnel}, Valery and
         {De}, Kishalay and {Dekany}, Richard and {Feeney}, Michael and
         {Foley}, Ryan J. and {Fremling}, Christoffer and {Giomi}, Matteo and
         {Golkhou}, V. Zach and {Ho}, Anna. Y.~Q. and {Kasliwal}, Mansi M. and
         {Kilpatrick}, Charles D. and {Kulkarni}, Shrinivas R. and
         {Kupfer}, Thomas and {Laher}, Russ R. and {Mahabal}, Ashish and
         {Masci}, Frank J. and {Nordin}, Jakob and {Riddle}, Reed and
         {Rusholme}, Ben and {Sharma}, Yashvi and {van Santen}, Jakob and
         {Shupe}, David L. and {Soumagnac}, Maayane T.},
        title = "{Seventeen Tidal Disruption Events from the First Half of ZTF Survey Observations: Entering a New Era of Population Studies}",
      journal = {arXiv e-prints},
     keywords = {Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Astrophysics of Galaxies},
         year = 2020,
        month = jan,
          eid = {arXiv:2001.01409},
        pages = {arXiv:2001.01409},
archivePrefix = {arXiv},
       eprint = {2001.01409},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020arXiv200101409V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{van20b,
       author = {{van Velzen}, Sjoert and {Holoien}, Thomas W. -S. and {Onori}, Francesca and {Hung}, Tiara and {Arcavi}, Iair},
        title = "{Optical-Ultraviolet Tidal Disruption Events}",
      journal = {Space Science Reviews},
     keywords = {Tidal disruption events: optical, Tidal disruption events: ultraviolet, Bowen fluorescence, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = oct,
       volume = {216},
       number = {8},
          eid = {124},
        pages = {124},
          doi = {10.1007/s11214-020-00753-z},
archivePrefix = {arXiv},
       eprint = {2008.05461},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020SSRv..216..124V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{val16,
       author = {{Valenti}, S. and {Howell}, D.~A. and {Stritzinger}, M.~D. and
         {Graham}, M.~L. and {Hosseinzadeh}, G. and {Arcavi}, I. and
         {Bildsten}, L. and {Jerkstrand}, A. and {McCully}, C. and
         {Pastorello}, A. and {Piro}, A.~L. and {Sand}, D. and {Smartt}, S.~J. and
         {Terreran}, G. and {Baltay}, C. and {Benetti}, S. and {Brown}, P. and
         {Filippenko}, A.~V. and {Fraser}, M. and {Rabinowitz}, D. and
         {Sullivan}, M. and {Yuan}, F.},
        title = "{The diversity of Type II supernova versus the similarity in their progenitors}",
      journal = {\mnras},
     keywords = {supernovae: general, supernovae: individual: SN 2013bu, SN 2013fs, SN 2014cy, SN 2013ej, ASASSN-14ha, ASASSN-14gm, ASASSN-14dq, SN 2013ab, SN 2013by, SN 2014G, LSQ13dpa, LSQ14gv, SN 2015W, Astrophysics - Solar and Stellar Astrophysics, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2016,
        month = jul,
       volume = {459},
       number = {4},
        pages = {3939-3962},
          doi = {10.1093/mnras/stw870},
archivePrefix = {arXiv},
       eprint = {1603.08953},
 primaryClass = {astro-ph.SR},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016MNRAS.459.3939V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{val17,
       author = {{Valenti}, Stefano and {Sand}, David J. and {Yang}, Sheng and {Cappellaro}, Enrico and {Tartaglia}, Leonardo and {Corsi}, Alessandra and {Jha}, Saurabh W. and {Reichart}, Daniel E. and {Haislip}, Joshua and {Kouprianov}, Vladimir},
        title = "{The Discovery of the Electromagnetic Counterpart of GW170817: Kilonova AT 2017gfo/DLT17ck}",
      journal = {\apjl},
     keywords = {stars: neutron, surveys, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Cosmology and Nongalactic Astrophysics},
         year = 2017,
        month = oct,
       volume = {848},
       number = {2},
          eid = {L24},
        pages = {L24},
          doi = {10.3847/2041-8213/aa8edf},
archivePrefix = {arXiv},
       eprint = {1710.05854},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2017ApJ...848L..24V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{vas11,
       author = {{Vasconcellos}, E.~C. and {de Carvalho}, R.~R. and {Gal}, R.~R. and
         {LaBarbera}, F.~L. and {Capelato}, H.~V. and {Frago Campos Velho}, H. and
         {Trevisan}, M. and {Ruiz}, R.~S.~R.},
        title = "{Decision Tree Classifiers for Star/Galaxy Separation}",
      journal = aj,
     keywords = {catalogs, methods: data analysis, surveys, virtual observatory tools, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2011,
        month = jun,
       volume = {141},
       number = {6},
          eid = {189},
        pages = {189},
          doi = {10.1088/0004-6256/141/6/189},
archivePrefix = {arXiv},
       eprint = {1011.1951},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2011AJ....141..189V},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


%w
@ARTICLE{wat06,
       author = {{Watson}, C.~L. and {Henden}, A.~A. and {Price}, A.},
        title = "{The International Variable Star Index (VSX)}",
      journal = {Society for Astronomical Sciences Annual Symposium},
         year = 2006,
        month = may,
       volume = {25},
        pages = {47},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2006SASS...25...47W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}
@ARTICLE{web20,
       author = {{Webb}, N.~A. and {Coriat}, M. and {Traulsen}, I. and {Ballet}, J. and
         {Motch}, C. and {Carrera}, F.~J. and {Koliopanos}, F. and
         {Authier}, J. and {de la Calle}, I. and {Ceballos}, M.~T. and
         {Colomo}, E. and {Chuard}, D. and {Freyberg}, M. and {Garcia}, T. and
         {Kolehmainen}, M. and {Lamer}, G. and {Lin}, D. and {Maggi}, P. and
         {Michel}, L. and {Page}, C.~G. and {Page}, M.~J. and
         {Perea-Calderon}, J.~V. and {Pineau}, F. -X. and {Rodriguez}, P. and
         {Rosen}, S.~R. and {Santos Lleo}, M. and {Saxton}, R.~D. and
         {Schwope}, A. and {Tom{\'a}s}, L. and {Watson}, M.~G. and
         {Zakardjian}, A.},
        title = "{The XMM-Newton serendipitous survey. IX. The fourth XMM-Newton serendipitous source catalogue}",
      journal = {\aap},
     keywords = {catalogs, astronomical databases: miscellaneous, surveys, X-rays: general, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2020,
        month = sep,
       volume = {641},
          eid = {A136},
        pages = {A136},
          doi = {10.1051/0004-6361/201937353},
archivePrefix = {arXiv},
       eprint = {2007.02899},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020A&A...641A.136W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{wei04,
       author = {{Weinstein}, Michael A. and {Richards}, Gordon T. and
         {Schneider}, Donald P. and {Younger}, Joshua D. and
         {Strauss}, Michael A. and {Hall}, Patrick B. and
         {Budav{\'a}ri}, Tam{\'a}s and {Gunn}, James E. and {York}, Donald G. and
         {Brinkmann}, J.},
        title = "{An Empirical Algorithm for Broadband Photometric Redshifts of Quasars from the Sloan Digital Sky Survey}",
      journal = {\apjs},
     keywords = {Galaxies: Distances and Redshifts, Galaxies: Photometry, Methods: Statistical, Galaxies: Quasars: General, Astrophysics},
         year = 2004,
        month = dec,
       volume = {155},
       number = {2},
        pages = {243-256},
          doi = {10.1086/425355},
archivePrefix = {arXiv},
       eprint = {astro-ph/0408504},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2004ApJS..155..243W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{whe90,
       author = {{Wheeler}, J.~C. and {Harkness}, R.~P.},
        title = "{Type I supernovae}",
      journal = {Reports on Progress in Physics},
         year = 1990,
        month = dec,
       volume = {53},
       number = {12},
        pages = {1467-1557},
          doi = {10.1088/0034-4885/53/12/001},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1990RPPh...53.1467W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{whi11,
       author = {{White}, Darren J. and {Daw}, E.~J. and {Dhillon}, V.~S.},
        title = "{A list of galaxies for gravitational wave searches}",
      journal = {Classical and Quantum Gravity},
     keywords = {Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2011,
        month = apr,
       volume = {28},
       number = {8},
          eid = {085016},
        pages = {085016},
          doi = {10.1088/0264-9381/28/8/085016},
archivePrefix = {arXiv},
       eprint = {1103.0695},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2011CQGra..28h5016W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}


@ARTICLE{wol18,
       author = {{Wollaeger}, Ryan T. and {Korobkin}, Oleg and {Fontes}, Christopher J. and {Rosswog}, Stephan K. and {Even}, Wesley P. and {Fryer}, Christopher L. and {Sollerman}, Jesper and {Hungerford}, Aimee L. and {van Rossum}, Daniel R. and {Wollaber}, Allan B.},
        title = "{Impact of ejecta morphology and composition on the electromagnetic signatures of neutron star mergers}",
      journal = {\mnras},
     keywords = {radiative transfer, opacity, stars: neutron, nuclear reactions, nucleosynthesis, abundances, Astrophysics - High Energy Astrophysical Phenomena},
         year = 2018,
        month = aug,
       volume = {478},
       number = {3},
        pages = {3298-3334},
          doi = {10.1093/mnras/sty1018},
archivePrefix = {arXiv},
       eprint = {1705.07084},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2018MNRAS.478.3298W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{wri19,
       author = {{Wright}, Angus H. and {Hildebrandt}, Hendrik and {Kuijken}, Konrad and
         {Erben}, Thomas and {Blake}, Robert and {Buddelmeijer}, Hugo and
         {Choi}, Ami and {Cross}, Nicholas and {de Jong}, Jelte T.~A. and
         {Edge}, Alastair and {Gonzalez-Fernandez}, Carlos and
         {Gonz{\'a}lez Solares}, Eduardo and {Grado}, Aniello and
         {Heymans}, Catherine and {Irwin}, Mike and {Kupcu Yoldas}, Aybuke and
         {Lewis}, James R. and {Mann}, Robert G. and {Napolitano}, Nicola and
         {Radovich}, Mario and {Schneider}, Peter and
         {Sif{\'o}n}, Crist{\'o}bal and {Sutherland}, William and
         {Sutorius}, Eckhard and {Verdoes Kleijn}, Gijs A.},
        title = "{KiDS+VIKING-450: A new combined optical and near-infrared dataset for cosmology and astrophysics}",
      journal = {\aap},
     keywords = {cosmology: observations, gravitational lensing: weak, galaxies: photometry, surveys, Astrophysics - Cosmology and Nongalactic Astrophysics, Astrophysics - Astrophysics of Galaxies, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2019,
        month = dec,
       volume = {632},
          eid = {A34},
        pages = {A34},
          doi = {10.1051/0004-6361/201834879},
archivePrefix = {arXiv},
       eprint = {1812.06077},
 primaryClass = {astro-ph.CO},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2019A&A...632A..34W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{wri10,
       author = {{Wright}, Edward L. and {Eisenhardt}, Peter R.~M. and {Mainzer}, Amy K. and
         {Ressler}, Michael E. and {Cutri}, Roc M. and {Jarrett}, Thomas and
         {Kirkpatrick}, J. Davy and {Padgett}, Deborah and
         {McMillan}, Robert S. and {Skrutskie}, Michael and {Stanford}, S.~A. and
         {Cohen}, Martin and {Walker}, Russell G. and {Mather}, John C. and
         {Leisawitz}, David and {Gautier}, Thomas N., III and {McLean}, Ian and
         {Benford}, Dominic and {Lonsdale}, Carol J. and {Blain}, Andrew and
         {Mendez}, Bryan and {Irace}, William R. and {Duval}, Valerie and
         {Liu}, Fengchuan and {Royer}, Don and {Heinrichsen}, Ingolf and
         {Howard}, Joan and {Shannon}, Mark and {Kendall}, Martha and
         {Walsh}, Amy L. and {Larsen}, Mark and {Cardon}, Joel G. and
         {Schick}, Scott and {Schwalm}, Mark and {Abid}, Mohamed and
         {Fabinsky}, Beth and {Naes}, Larry and {Tsai}, Chao-Wei},
        title = "{The Wide-field Infrared Survey Explorer (WISE): Mission Description and Initial On-orbit Performance}",
      journal = aj,
     keywords = {infrared: general, space vehicles, surveys, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2010,
        month = dec,
       volume = {140},
       number = {6},
        pages = {1868-1881},
          doi = {10.1088/0004-6256/140/6/1868},
archivePrefix = {arXiv},
       eprint = {1008.0031},
 primaryClass = {astro-ph.IM},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2010AJ....140.1868W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{wya20,
       author = {{Wyatt}, Samuel D. and {Tohuvavohu}, Aaron and {Arcavi}, Iair and
         {Lundquist}, Michael J. and {Howell}, D. Andrew and {Sand}, David J.},
        title = "{The Gravitational Wave Treasure Map: A Tool to Coordinate, Visualize, and Assess the Electromagnetic Follow-up of Gravitational-wave Events}",
      journal = {\apj},
     keywords = {Gravitational wave astronomy, Astronomy software, Astrophysics - High Energy Astrophysical Phenomena, Astrophysics - Instrumentation and Methods for Astrophysics},
         year = 2020,
        month = may,
       volume = {894},
       number = {2},
          eid = {127},
        pages = {127},
          doi = {10.3847/1538-4357/ab855e},
archivePrefix = {arXiv},
       eprint = {2001.00588},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2020ApJ...894..127W},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}




%x
%y
%z

@ARTICLE{zha16,
       author = {{Zhang}, Bing},
        title = "{Mergers of Charged Black Holes: Gravitational-wave Events, Short Gamma-Ray Bursts, and Fast Radio Bursts}",
      journal = {\apjl},
     keywords = {radiation mechanisms: non-thermal, stars: black holes, Astrophysics - High Energy Astrophysical Phenomena, General Relativity and Quantum Cosmology},
         year = "2016",
        month = "Aug",
       volume = {827},
       number = {2},
          eid = {L31},
        pages = {L31},
          doi = {10.3847/2041-8205/827/2/L31},
archivePrefix = {arXiv},
       eprint = {1602.04542},
 primaryClass = {astro-ph.HE},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2016ApJ...827L..31Z},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@ARTICLE{zhe04,
       author = {{Zheng}, W. and {Mikles}, V.~J. and {Mainieri}, V. and {Hasinger}, G. and
         {Rosati}, P. and {Wolf}, C. and {Norman}, C. and {Szokoly}, G. and
         {Gilli}, R. and {Tozzi}, P. and {Wang}, J.~X. and {Zirm}, A. and
         {Giacconi}, R.},
        title = "{Photometric Redshift of X-Ray Sources in the Chandra Deep Field-South}",
      journal = {\apjs},
     keywords = {Galaxies: Active, Galaxies: Distances and Redshifts, Galaxies: Photometry, X-Rays: Galaxies, X-Rays: General, Astrophysics},
         year = 2004,
        month = nov,
       volume = {155},
       number = {1},
        pages = {73-87},
          doi = {10.1086/424385},
archivePrefix = {arXiv},
       eprint = {astro-ph/0406482},
 primaryClass = {astro-ph},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2004ApJS..155...73Z},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}



==> anc/Supplementary.tex <==
\documentclass[usenatbib]{mn2e}
\usepackage{graphicx,fleqn,natbib,amssymb}
\usepackage{epstopdf}
\epstopdfsetup{update}
\usepackage{xcolor}
\usepackage{hyperref}
\usepackage{adjustbox}

\DeclareGraphicsExtensions{.eps,.cps,.ps,.eps.gz,.ps.gz,.eps.Z}
\DeclareGraphicsRule{.eps.gz}{eps}{.eps.bb}{`gunzip -c #1}

\def\ltsim{\raisebox{-.5ex}{$\;\stackrel{<}{\sim}\;$}}
\def\gtsim{\raisebox{-.5ex}{$\;\stackrel{>}{\sim}\;$}}
\def \apj{ApJ}
\def \apjl{ApJL}
\def \apjs{ApJ Suppl.}
\def \aap{A\&A}
\def \aaps{A\&A Suppl.}
\def \mnras{MNRAS}
\def \nat{NATURE}
\def \pasp{PASP}
\def \pasj{PASJ}
\def \apss{Ap\&SS}
\def \aapr{The A\&A Rev}

\usepackage{dcolumn}
\usepackage{pdflscape}
\usepackage{dblfloatfix}
\usepackage{rotating}
\usepackage{longtable}
\usepackage[flushleft]{threeparttable}
\usepackage{tablefootnote}
\usepackage{float} 
\usepackage{placeins}
\usepackage{subfig}

\newcommand\textlcsc[1]{\textsc{\MakeLowercase{#1}}}
\title[Supplementary Material]{Supplementary Material: \it{Swift}/UVOT follow-up of Gravitational Wave Alerts in the O3 era}

\begin{document}

\maketitle
\renewcommand{\thesection}{S.\arabic{section}}
\section{UVOT observed sources of interest}
\label{App:UVOTsources}
In this section we provide additional details on each of the sources of interest discovered during the follow up of individual gravitational wave events. These sources were either detected by UVOT or were detected by another facility and were later observed by UVOT. All magnitudes are provided in the AB system and not corrected for extinction. For each GW event we provide times commencing from the GW event trigger time, T0. These are given in Table 2 in the main paper.  

\subsection{S190412m}
S190412m \citep{GCN:24098} was identified as a BBH merger with asymmetric masses \citep{abb20}. Manual inspection of the thumbnails identified 3 Q0 thumbnails as sources of interest.

Q0\_src10 was identified at the $4.0\sigma$ level on an image starting T0+0.59 days with OBSID 07015322001. The object is located at RA, Dec(J2000) = 223.91104, 33.11022 deg with an estimated uncertainty of 0.9 arcsec (radius, 90 per cent confidence). The $u$-band magnitude was $20.32\pm0.28$ mag in a 79s exposure. A second UVOT $u$-band image with an exposure of 543s was taken 14 months after the detection exposure with a consistent magnitude of $20.47\pm0.12$ mag, suggesting this object had not changed in brightness. An archival source is found in multiple catalogues within $1-2\arcsec$. In SDSS DR12 the archival value is $22.10\pm 0.17$ mag in $u$ \citep{ala15}, 1.78 magnitudes fainter than the UVOT detection, with the UVOT and SDSS magnitudes inconsistent at $5.4\sigma$. Based on archival photometry from SDSS, WISE and GAIA, this source is listed in several catalogues as a candidate AGN or more specifically a low redshift quasar \citep{abr12,fle15,ass18,bai19}. This is morphologically classed as a star in SDSS DR12 \citep{ala15}. This source has a parallax measurement of 1534 pc with lower and upper bounds of 930 and 2525 pc, computed using the Gaia DR2 \citep{bai18}. However GAIA data early release 3 does not imply a measurable parallax \citep{gai20}.

Q0\_src28 was identified at the $4.0\sigma$ level on an image starting T0+0.51 days with OBSID 07015295001. The object is located at RA, Dec(J2000) = 192.35297, 14.90385 deg with an estimated uncertainty of 0.9 arcsec (radius, 90 per cent confidence). The $u$-band magnitude was $20.16\pm0.28$ mag in a 75s exposure. A second UVOT $u$-band image with an exposure of 438s was taken 14 months after the detection exposure with a consistent magnitude of $20.40\pm0.15$, suggesting this object had not changed in brightness. This source is identified in several catalogues, including WISE \citep{cut12,cut14}. In SDSS this source has two catalogued observations and is labelled as J124924.75+145412.4 and J124924.75+145412.3 \citep{ala15}. In the $u$-band the SDSS gives magnitudes for the two observations of $22.90\pm0.38$ mag and $21.56\pm0.15$ mag, at epochs 2003.0760 and 2003.4091 (year), respectively. This is 2.74 and 1.40 magnitudes fainter than the UVOT detection, respectively, with the magnitudes inconsistent with the UVOT at $5.8\sigma$ and $4.4\sigma$. This source is listed in several catalogues as a candidate AGN/quasar \citep{fle15,fle16,ass18,fle19}. \cite{fle16} report a photometric redshift for this object based on SDSS photometry of $z=1.5$. This object is also detected in the radio and identified as variable \citep{con98,ofe11}. This is morphologically classed as a star in SDSS DR12 \citep{ala15}.

Q0\_src36 was identified at the $3.5\sigma$ level on an image starting T0+0.67 days with OBSID 07015359001. The object is located at RA, Dec(J2000) = 214.56987, 31.35459 deg with an estimated uncertainty of 0.8 arcsec (radius, 90 per cent confidence). The $u$-band magnitude was $20.01\pm0.24$ mag in a 77s exposure. A second UVOT $u$-band image with an exposure of 438s was taken 14 months after the detection exposure with a consistent magnitude of $20.32\pm0.12$, suggesting this object had not changed in brightness. This source is identified in several catalogues, including WISE \citep{cut12,cut14}. In SDSS this source is labelled as J141816.70+312116.9 and has a $u$-band magnitude of $20.96\pm0.09$ mag \citep{ala15}. This is 0.95 magnitudes fainter than in UVOT with the magnitudes inconsistent at 3.7$\sigma$. This source is listed in several catalogues as a candidate AGN/quasar \citep{ric09, ric15,bre15,ass18,fle19} or listed as a stellar source \citep{vas11}. The photometric redshift suggested by \cite{wei04,ric09} is $z_{phot}=3.675$, while \cite{ric15} estimate $z_{phot}=1.005$. This is morphologically classed as a star in SDSS DR12 \citep{ala15}. 

\renewcommand\thefigure{S.\arabic{figure}}  
\begin{landscape}
\begin{figure} % "[t!]" placement specifier just for this example
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q0_src10_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q0_src28_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q0_src36_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src5_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={4.cm 10.5cm 0.0cm 0.cm},clip]{Legend_telescopes.pdf}
\includegraphics[angle=0,scale=0.6,trim={0cm 9.5cm 0.0cm 1.5cm},clip]{Legend_colours.pdf}
\caption{The light curves of the sources of interest discovered or followed-up with the UVOT that we initially classify as candidate AGN; these sources have been identified in the literature as AGN or candidate AGN. The following information applies to Figs. \ref{AGN_lc}-\ref{uncatalogued}. For each panel the source name is given and in brackets the GW event in which the source was discovered. The different filters are given by different colours and the different shapes are used for data from different telescopes, as given in the legends. For stacked exposures we provide a translucent error bar giving the time range. For Pan-STARRS we provide data from both single and stacked exposures. All values are given in AB magnitudes. The grey dashed line indicates the trigger time of the GW alert.} 
\label{AGN_lc}
\end{figure}
\end{landscape}
\begin{figure} % "[t!]" placement specifier just for this example
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src12_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src20_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src28_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src78_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={4.cm 10.5cm 0.0cm 0.cm},clip]{Legend_telescopes.pdf}
\includegraphics[angle=0,scale=0.6,trim={0cm 9.5cm 0.0cm 1.5cm},clip]{Legend_colours.pdf}
\caption{A continuation of the light curves of the sources of interest discovered or followed-up with the UVOT that we initially classify as candidate AGN; these sources have been identified in the literature as AGN or candidate AGN. See the caption of Fig. \ref{AGN_lc} for further details.} 
\label{AGN_lc2}
\end{figure}
\end{landscape}


\begin{landscape}
\begin{figure} % "[t!]" placement specifier just for this example
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src106_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src40_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q0_src147_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q0_src161_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={4.cm 10.5cm 0.0cm 0.cm},clip]{Legend_telescopes.pdf}
\includegraphics[angle=0,scale=0.6,trim={0cm 9.5cm 0.0cm 1.5cm},clip]{Legend_colours.pdf}
\caption{The top two light curves are for sources of interest discovered or followed-up with the UVOT that we initially classify as candidate AGN; these sources have been identified in the literature as AGN or candidate AGN. The bottom two light curves are of sources of interest discovered or followed-up with the UVOT that have been identified as CVs. See the caption of Fig. \ref{AGN_lc} for further details.} 
\label{AGN_CV_lc}
\end{figure}
\end{landscape}

\begin{landscape}
\begin{figure}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q0_src186_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src82_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src49_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src54_lc.pdf} %S190814bv
\includegraphics[angle=0,scale=0.6,trim={6.5cm 10.5cm 0.0cm 0cm},clip]{Legend_telescopes.pdf}
\includegraphics[angle=0,scale=0.6,trim={0cm 9.5cm 0.0cm 1.5cm},clip]{Legend_colours.pdf}

\caption{The light curves of the sources of interest discovered or followed-up with the UVOT that we initially classify as unidentified; these sources have archival optical photometry, but have no classification in the literature. See the caption of Fig. \ref{AGN_lc} for further details.}
\label{unidentified_lc}
\end{figure}
\end{landscape}

\begin{landscape}
\begin{figure} % "[t!]" placement specifier just for this example
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src113_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q0_src93_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src1_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.cm},clip]{Q1_src39_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={4.cm 10.5cm 0.0cm 0.cm},clip]{Legend_telescopes.pdf}
\includegraphics[angle=0,scale=0.6,trim={0cm 9.5cm 0.0cm 1.5cm},clip]{Legend_colours.pdf}
\caption{A continuation of the light curves of the sources of interest discovered or followed-up with the UVOT that we initially classify as unidentified; these sources have archival optical photometry, but have no classification in the literature. See the caption of Fig. \ref{AGN_lc} for further details.} 
\end{figure}
\end{landscape}

\begin{landscape}
\begin{figure}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.8cm},clip]{Q1_src56_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.8cm},clip]{Q1_src62_lc.pdf}
\includegraphics[angle=0,scale=0.6,trim={0.5cm 0.cm 1.8cm 0.8cm},clip]{Q0_src47_lc.pdf}
\newline
\includegraphics[angle=0,scale=0.6,trim={4.5cm 9.5cm 0.0cm 0cm},clip]{Legend_telescopes.pdf}
\includegraphics[angle=0,scale=0.6,trim={0cm 8.4cm 0.0cm 1.5cm},clip]{Legend_colours.pdf}
\vspace{-0.5cm}
\caption{A continuation of the light curves of the sources of interest discovered or followed-up with the UVOT that we initially classify as unidentified; these sources have archival optical photometry, but have no classification in the literature. See the caption of Fig. \ref{AGN_lc} for further details.} 
\label{unidentified_lc2}
\end{figure}
\end{landscape}


\begin{figure*}
\includegraphics[angle=0,scale=0.6,trim={0cm 9.5cm 0.0cm 1.5cm},clip]{Legend_colours.pdf}
\includegraphics[angle=0,scale=0.6]{ZTF20aamvmzj_lc.pdf}
\caption{The light curve of ZTF20aamvmzj, which was detected by ZTF during the search of GW alert S200213t. This is a source of interest discovered or followed-up with the UVOT that we initially classify as unclassified; these sources have not been identified in the literature and do not have archival optical photometry. This figure includes photometry from UVOT (filled circles) and \protect\cite{kas20} (triangles). For comparison we also display the photometry of ASASSN-14ha \protect\citep{val16}, which was obtained from the Open Supernova Catalog \protect\citep{gui17}, given as solid lines. The colours indicate the filters: $v$ (red), $b$ (green), $u$ (blue), $uvw1$ (cyan), $uvm2$ (magenta), $uvw2$ (lilac), $g$ (light blue), $r$ (orange), $i$ (purple), $z$ (dark grey), $Y$ (light grey). We have scaled the light curves of ASASSN-14ha by 6 magnitudes, corresponding to a factor $\approx 16$ in distance and have adjusted the times of ASASSN-14ha to best match the light curves best of ZTF20aamvmzj. The similarity suggests ZTF20aamvmzj is most likely a SN II at a distance $\sim350 $Mpc.} 
\label{uncatalogued}
\end{figure*}

\subsection{S190425z}
S190425z \citep{GCN:24168} is a confirmed BNS GW alert. All UVOT sources except two were ruled out through further inspection. UVOT also followed up two sources detected by the Zwicky Transient Facility \citep[ZTF;][]{bel19,gra19}: ZTF19aarykkb, ZTF19aarzaod \citep{GCN:24191} and one source from the Panoramic Survey Telescope and Rapid Response System \citep[Pan-STARRS;][]{cha16}: AT2019ebq \citep[PS19qp;][]{GCN:24210}. 

Q0\_src186 was identified at the $6.1\sigma$ level on an image starting at T0+1.4 days with OBSID 07016575001. The position is RA, Dec(J2000) = 255.58000, -12.48562 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). The $u$-band magnitude was $18.74\pm0.18$ in a 67s exposure. This source, also labelled as {\it Swift} J170219-122908, was reported in \cite{GCN:24296}. In follow-up UVOT observations starting T0+2.6 days this source was not detected in any filter. The 3$\sigma$ upper limit in $u$ is $> 20.16$ mag. As a result of the {\it Swift} Gravitational Wave Galaxy Survey (SGWGS; Tohuvavohu et al., in prep) we also have a pre-explosion image of this field in the $u$ with a 3$\sigma$ upper limit of $> 20.73$ mag; this photometry was initially reported in \cite{GCN:24305}. The MASTER telescope also reported a detection of this source \citep{GCN:24326}, while upper-limits and pre-observations of the field were reported by \cite{GCN:24301,GCN:24302,GCN:24303,GCN:24304,GCN:24306,GCN:24307,GCN:24312,GCN:24313,GCN:24318,GCN:24324,GCN:24325,GCN:24328,GCN:24334,GCN:24335,GCN:24337,GCN:24348,GCN:24459}. The field was also observed by the Palomar Transient Factory \citep[PTF;][]{law09} and ZTF, but nothing was detected in archival images. A source is detected at this location in the Pan-STARRS stacked images.

Q0\_src136 was observed at T0+0.45 days in a 73s exposure with OBSID 07016420001. The location is RA, Dec(J2000) = 104.61515, -45.72216 deg with an estimated uncertainty of 0.8 arcsec (radius, 90 per cent confidence). This 3.4$\sigma$ source had $u$-band magnitude of $19.39\pm0.32$ mag. A second UVOT $u$-band image with an exposure of 352s was taken 14 months after the detection exposure resulting in a non-detection with a 3$\sigma$ upper limit of $> 20.31$ mag, suggesting this object has faded. This source was not identified in any catalogue. This field has not been observed by Pan-STARRS, PTF or ZTF.   

UVOT also performed follow-up observations of three sources identified by ground based observatories: ZTF19aarykkb, ZTF19aarzaod from ZTF \citep{GCN:24191} and AT2019ebq (PS19qp) from Pan-STARRS \citep{GCN:24210}. No UVOT analysis was immediately reported since the ZTF sources were both identified as SN II \citep{GCN:24200,GCN:24204,GCN:24205,GCN:24208,GCN:24209,GCN:24211,GCN:24214} at a redshift of 0.025 and 0.028 respectively, and AT2019ebq was identified as SN Ib/IIb \citep{GCN:24217,GCN:24221,GCN:24230,GCN:24233} at a redshift of 0.037. However, we include the photometry in Table \ref{phot_table_app}. ZTF19aarykkb is coincident with the galaxy 2MASX J17132113-0957536 \citep{skr06}. ZTF19aarzaod is near to galaxy 2MASX J17311017-0827103 \citep{skr06} and AT2019ebq is coincident with the galaxy 2MASS J17011849-0700102 \citep{GCN:24217}. No attempt has been made to subtract the host flux from the magnitudes.

\subsection{S190426c}
S190426c is likely terrestrial in origin, but initially had a high likelihood of being a BBH merger \citep{GCN:24237,GCN:25549}. After manual inspection no UVOT sources were of interest or were considered to be the EM counterpart to the GW \citep{GCN:24863}. However, {\it Swift} performed follow-up observations of one external candidate of interest ZTF19aassfws \citep{GCN:24331}.

ZTF19aassfws was detected by ZTF on 28th April 2020 with an $r$-band magnitude of $21.41\pm0.20$. It was found to be close to the galactic nucleus of the host galaxy \citep{GCN:24331}. An optical spectrum showed a red stellar continuum, along with a series of nebular emission lines which indicated a spectroscopic redshift of z = 0.093 \citep{GCN:24430}. Optical photometry was also obtained by \cite{GCN:24433,GCN:24458}. X-ray and radio non-detections were reported by NICER, VLA and AMI-LA \citep{GCN:24592,GCN:24486,GCN:24551} with pre-GW VLA radio observations reported by \cite{GCN:24440}. \cite{kas20} later reported that this candidate was not astrophysical, but an artefact induced by a gain mismatch across the image. For completeness we include the UVOT photometry at the location of the artefact ZTF19aassfws in Table \ref{phot_table_app}, but we do not include this source in the discussion.

\subsection{S190510g}
This source was initially reported as a high probability BNS merger in \cite{GCN:24442} but was revised more than a day later as having a high likelihood of being terrestrial in origin \citep{GCN:24489}. No sources were considered of interest after manual inspection. However, in \cite{ohg21}, an external candidate was reported: Cand-A09, which was observed by Subaru/Hyper Suprime-Cam. Reviewing the UVOT images it was noted that this source was also observed during the tiling performed by UVOT, however, this source did not pass the pipeline checks in order for a thumbnail to be produced.

Cand-A09 was observed on an image with OBSID 07018496001 taken at T0+0.3 days. The $u$-band magnitude was $17.11\pm0.07$ in 62s exposure. A second UVOT $u$-band image with an exposure of 478s was taken T0+2 years gave a magnitude of $> 21.78$ mag, indicating this source has faded. In Subaru this source was detected with a magnitude of 17.50 mag in the Y-band \citep{ohg21}. This source was not identified in any catalogue. Pan-STARRS and ZTF observed this field, no source is found within the archival images. The ZTF limiting magnitudes, from stacked images taken between March 2018 and June 2019 are $22.30$, $22.07$, $21.20$ mag in the $g$, $r$ and $i$ bands, respectively.

\subsection{S190718y}
S190718y \citep{GCN:25087} had a high probability of being terrestrial in origin, but also had a small chance of being a BNS. Only one source remained after manual inspection.

Q1\_src82 was identified on an image with OBSID 07019580002, observed at T0+4.2 days. The position is RA, Dec(J2000) = 336.33604, -55.99178 deg with an estimated uncertainty of 0.6 arcsec (radius, 90 per cent confidence). The $u$-band magnitude was $20.40\pm0.16$ in 478s exposure. This source was not detected in a shorter 80s, earlier exposure, taken at T0+0.20 days with OBSID 07019580001, giving a $3\sigma$ upper limit $> 19.57$ mag. A second UVOT $u$-band image with an exposure of 822s was taken 11 months after the detection exposure with a consistent magnitude of $20.52\pm0.12$, suggesting this object had not changed in brightness. In the Dark Energy Survey (DES) a catalogued source, J222520.64-555930.2, is found consistent with the location of this source. The archival magnitude is $g=21.12$ mag \citep[][]{abb18}. The UVOT magnitude suggests the source has brightened by 0.72 magnitudes compared to the DES source, with the two magnitudes inconsistent at $4.5\sigma$. The DES extended source flag in the $g$-band suggests this object has a galaxy profile. This field was not observed by Pan-STARRS, PTF or ZTF.


\subsection{S190728q}
S190728q \citep{GCN:25187} had a high chance of being a BBH and a 5 per cent chance of one of the remnants having a mass within the mass gap. After manual inspection only 1 Q0 source of interest remained. This source is a result of a ToO upload of an object initially reported by ZTF as ZTF19abjethn \citep[AT2019lvs;][]{GCN:25199}. ZTF serendipitously observed the location of this source the previous night, with no detection. This object was identified as a CV \citep{GCN:25204} and as such no UVOT GCN was released, however for completeness we include the photometry in Table \ref{phot_table_app}. This source is also listed in the SDSS DR12 archive with a $u$-band magnitude of $23.91\pm0.93$ mag \citep{ala15}. Compared to the brightest UVOT $u$-band magnitude this suggests the CV brightened by 7.4 magnitudes. This is morphologically classed as a galaxy in SDSS DR12 \citep{ala15}.


\subsection{S190814bv}
S190814bv is likely the merger of a BH with a compact object, with it being either the lightest black hole or the heaviest NS yet discovered \citep{aab20c}. Upon manual inspection only 4 Q1 sources were considered to be of interest. UVOT also followed up 1 source detected by ASKAP: ASKAP 005547-270433 \citep[AT2019osy][]{GCN:25487}.

UVOT exposures of the ASKAP source ASKAP 005547-270433 \citep[AT2019osy;][]{GCN:25487} are given in OBSID 07400044001 and 07400044002. At the location of the ASKAP 005547-270433, no new optical/UV source can be discerned from the underlying host galaxy, 2dFGRS TGS211Z177 \citep{col01}. From the two sets of stacked observations with exposure 1949s and 2717s taken at T0+12.8 days and T0+13.2 days, we obtain a 3$\sigma$ upper limit of $> 24.47$ and a 3.4$\sigma$ detection of $22.76\pm0.33$ mag. These values have not been corrected for the underlying host galaxy. Using the IR, radio and X-ray luminosity of AT2019osy along with the small ($\sim1\arcsec$) offset from the optical centroid of 2dFGRS TGS211Z177. \cite{dob19} suggests that this source is a variable low-luminosity AGN.

Q1\_src5 was identified on an image with OBSID 07021010003 taken T0+3.7 days. The position is RA, Dec(J2000) = 13.27599, -25.38296 deg with an estimated uncertainty of 0.6 arcsec (radius, 90 per cent confidence). The $u$-band magnitude is $20.69\pm0.16$ mag giving a $7.3\sigma$ detection in a 503s exposure. This location was also observed 3 times previously during the GW tiling. This source was not detected at T0+0.14 days, T0+0.86 days and T0+1.4 days, with 3$\sigma$ upper limits of $> 20.14$, $> 20.64$ and $> 20.56$. These are short exposures of 39s, 78s and 73s, respectively. This source was also identified in Pan-STARRS with $g$-band magnitude of $21.59\pm0.25$ mag. Comparison of this archival value with the UVOT detection suggests this source is brighter by 0.9 magnitudes at the 3.0$\sigma$ level. This source is listed as a candidate AGN from the WISE colours \citep{ass18}, but using DES optical photometry this object is also listed as a candidate RR lyrae star with a period of 0.5 days and a distance modulus of 20.34 mag \citep{str19}. This source was also identified as being transient by the DECam-GROWTH team on the 2019Aug16 at 07:39:21.000 and was reported to the Transient Name Server\footnote{https://www.wis-tns.org/} (TNS) and given the TNS name AT2019nrf \citep{and19}. A follow-up observation was performed at T0+10 months which resulted in a $u$-band magnitude of $20.77\pm0.20$ mag consistent with no change between this observation and the UVOT detection exposure.

Q1\_src49 was identified on an image taken at T0+4.5 days with OBSID 07021240003. The position is RA, Dec(J2000) = 11.34316, -24.46617 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). The $u$-band magnitude is $21.11\pm0.21$ mag giving a $5.4\sigma$ detection in a 480s exposure. This source was not detected in two earlier visits at T0+0.48 days and T0+1.3 days, with 3$\sigma$ upper limits in $u$ of $> 20.64$ and $> 20.55$, but these are shorter exposures of 78s and 65s, respectively. This source was also identified in Pan-STARRS, object ID 78640113434510974, with $r$-band magnitude of $22.11\pm0.16$. Compared to the UVOT this implies this source has brightened by 1.0 magnitude at the 3.8$\sigma$ level. This source is also observed by DES in the $g$-band with a magnitude of $22.31$. Compared to the UVOT this implies this source has brightened by 1.2 magnitudes at the 5.7$\sigma$ level.

Q1\_src54 was identified on an image taken T0+13.5 days with OBSID 07400043001. The position is RA, Dec(J2000) = 13.67442, -24.89507 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). The $u$-band magnitude is $21.33\pm0.17$ mag giving a $6.5\sigma$ detection in a 967s exposure. This source was not detected in an earlier short exposure of 79s taken at T0+0.54 days giving a 3$\sigma$ upper limit of $> 20.70$, but was detected in an prior exposure of 503s at T0+3.9 days with $21.46\pm0.26$ in the $u$-band. This source was also observed by UVOT in 2010 with the following magnitudes: $uvw1$: $21.35\pm0.32$ in 191s, $uvm2$: $21.37\pm0.32$ 232s, $uvw2$: $21.45\pm0.21$ in 382s, and upper limits from short (95s) exposures: $u >20.86$, $b > 20.15$, $v > 19.21$. This source is identified in the Pan-STARRS catalogue, object ID 78120136744266214, with $g$-band magnitude of $22.21\pm0.06$ mag. Compared to the UVOT detection at T0+13.5 days this indicates the source brightened by 0.9 magnitudes at the 4.8$\sigma$ level.

Q1\_src113 was found in OBSID 07400037002 starting T0+8.2 days. The position is RA, Dec(J2000) = 11.87052, -24.22461 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). The 963s image gave a 8.7$\sigma$ detection with a $u$-band magnitude of $20.96\pm0.13$ mag. This source was detected as a result of an upload to observe Swift J004716.2-241, an XRT source. However, Q1\_src113 was also observed in 4 observations taken as part of the tiling of S190814bv. Of these exposures, in the longest two, taken at T0+0.20 days and T0+3.3 days (261s and 545s), this source is detected at a magnitude consistent within 1$\sigma$ of the detection flagged by the UVOT pipeline. A Pan-STARRS catalogued source, object ID 78930118705050688, is found consistent with the location of this source. The archival magnitude is $g=21.70\pm0.04$ mag. The UVOT magnitude suggests the source has brightened by 0.64 magnitudes compared to the Pan-STARRS source, with the two magnitudes inconsistent at $4.7\sigma$. 

\subsection{S190930t}
S190930t is a candidate BH-NS merger \citep{GCN:25876}. Manual inspection identified 3 Q0 sources, 1 Q1 source and 1 galaxy as sources of interest. {\it Swift} also follow-up one source detected by ZTF: ZTF19acbpqlh.

Q1\_src33 was identified on an image taken at T0+0.60 days with OBSID 07021800001. The position is  RA, Dec(J2000) = 154.41967, 34.98805 deg with an estimated uncertainty of 1.0 arcsec (radius, 90 per cent confidence). The $u$-band magnitude is $19.14\pm0.33$ mag giving a $3.3\sigma$ detection in a 69s exposure. This source was not detected in a later exposure of 70s taken at T0+0.86 days giving a 3$\sigma$ upper limit of $> 19.35$, nor in a 282s exposure taken 10 months after the detection exposure with a 3$\sigma$ upper limit of $> 20.75$. This source was not identified in any catalogue. Pan-STARRS and ZTF observed this field, no source is found within the archival image. The ZTF limiting magnitudes, from stacked images taken between Feb 2018 and June 2018 are $22.34$, $22.38$, $21.37$ mag in the $g$, $r$ and $i$ bands, respectively.

Q0\_src93, also labelled as Swift J221951-484240 \citep{GCN:25901}, was detected in a 76s exposure with OBSID 07021582001 starting at T0+14.37k. The position is RA, Dec(J2000)= 334.96599, -48.71116 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). This 5.6$\sigma$ source had $u$-band magnitude of $19.48\pm0.20$ mag \citep{GCN:25901}. This source was not listed in Gaia DR1, GSC2.3 or 2MASS catalogues nor listed as a minor planet. However, a faint unresolved counterpart consistent with this position was identified in the DSS archival image and in the catalogues of the Dark Energy Camera Legacy Survey \citep[DECaLS\footnote{http://legacysurvey.org/decamls/};][]{dey19}, VISTA \citep{mcm13} and ALLWISE \citep{cut14}. The DES source in $g$-band is 21.18 mag. The UVOT $u$-band detection magnitude is 1.7 magnitudes brighter than the DES $g$-band and are inconsistent at $\sim 8\sigma$. Initially it was suggested that this source was a flare of a red dwarf star. However follow-up observations, performed by UVOT at T0+2.1 days \citep{GCN:25939}, showed the source was blue and at a consistent magnitude ($u=19.67\pm0.22$). Follow-up observations of this source was also performed by J-GEM \citep{GCN:25941}, Chilescope observatory \citep{GCN:25963} and spectrally with SALT \citep{GCN:25962}. The redshift of this source is unknown as no spectral features could be identified. Since detection {\it Swift} has been performing weekly monitoring this source. A discussion of this source will be performed in a follow-up paper (Oates et al., in prep).

The thumbnail of galaxy LEDA128304 \citep{pat89}, in OBSID 07021863001, was identified as having a bright spot at the edge of the disk, compared to the archival DSS image. The centre of the bright spot is at a position RA, Dec(J2000) = 341.82542, -58.24744 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). This 5.2$\sigma$ source had an initial $u$-band magnitude of $19.84\pm0.22$ mag at T0+0.70 days. This source was announced via \cite{GCN:25964} to the TNS and given the designation AT2019sbk. At T0+3.6 days the source was no longer apparent \citep{GCN:25984}, with the magnitude at that location having faded to $20.67\pm0.25$ mag. Comparison of the magnitude at T0+3.6 days with those after T0+6.5 days shows consistent magnitudes suggesting that the observation at T0+3.6 days is already dominated by the host flux. In order to obtain host subtracted magnitudes for the early observations, we stack the data taken after T0+6.5 days. In Table \ref{phot_table_app}, we provide magnitudes for all observations before host subtraction and host subtracted values for the observations taken before T0+6 days. After host subtraction the source in the $u$-band detection exposure is not significant (2.3$\sigma$). For completeness we include the UVOT photometry of AT2019sbk in Table \ref{phot_table_app}, but we do not include this source in the discussion.

UVOT took $u$-band observations of ZTF19acbpqlh \citep[AT2019rpn;][]{GCN:25899} beginning T0+1.7 days. In a summed exposure of 1943s, a point source was detected within the halo of a bright star with a $u$-band magnitude $20.39\pm0.09$ mag. There is also a short 60s $u$-band observation of this field taken 2.7 years prior giving a 3$\sigma$ upper limit of $> 20.08$ mag. This source has been confirmed as a SN II with the host galaxy at a redshift $z= 0.026$ \citep{kas20}. Observations of this source were also reported by \cite{GCN:25907,GCN:25916,GCN:25921,GCN:25922,GCN:25923,GCN:25928,GCN:25943}.

\subsection{S191213g}
S191213g was identified as a likely BNS merger \citep{GCN:26402}. No formal tiling was initiated by {\it Swift}, however four candidates were followed up, three reported by ZTF: ZTF19acykzsk \citep{GCN:26424}, ZTF19acyldun \citep[AT2019wrt;][]{GCN:26437} and ZTF19acymixu \citep[AT2019wrr;][]{GCN:26437}, and one candidate reported by Pan-STARRS PS19hgw \citep[AT2019wxt;][]{GCN:26485}.


For ZTF19acykzsk: UVOT took observations beginning T0+1.7 days. A point source was detected in the $b$, $u$, $uvw1$, $uvm2$ and $uvw2$ filters, but not in the $v$-band. For the $v$ and $b$ filters only, the host galaxy is observed. We provide host-subtracted photometry by measuring the flux using the same aperture positioned at a different location on the host galaxy, but at a similar brightness. ZTF19acykzsk was spectroscopically classified as a SN II using GMOS-N \citep{GCN:26427} and GRAWITA TNG \citep{GCN:26428}. At the location of ZTF19acykzsk it was not clear a point source is present and so preliminary upper limits were provided \citep{GCN:26471}. The host galaxy, UGC 1685, at a redshift $z=0.020528$, is detected in all filters. In this paper, we have obtained host-subtracted photometry of this source by measuring the flux using the same aperture positioned at a different location on the host galaxy, but at a similar brightness, which gives $>3\sigma$ detections in the $u$ and UV filters. 

For ZTF19acyldun (AT2019wrt), UVOT observations began at T0+2.7 days. For this event the host can be clearly seen in the $v$ and $b$ filters, we provide host-subtracted photometry of this source by measuring the flux using the same aperture positioned at a different location on the host galaxy, but at a similar brightness. The host galaxy, 2MASX J05164834-0728347 \citep{skr06}, at a redshift of $z = 0.057273$ \citep{jon09} is consistent with distance of S191213g \citep{GCN:26437}. \cite{GCN:26450} claim that the optical/NIR behaviour is largely not consistent with a decaying afterglow of a short GRB and suggest other scenarios such as a supernova or an emerging kilonova. However, \cite{GCN:26492} suggest this to be a luminous blue variable in the associated galaxy. After further observations during the evolution of this source, it was classified by \cite{kas20} as a SN IIn.

For ZTF19acymixu (AT2019wrr), UVOT observations began at T0+2.7 days. A point source is observed in the $v$ and $b$ filters only, with upper limits in the bluer filters. The images in the UV filters, however, fall into the patches with reduced sensitivity. This source was also observed by {\it Swift} serendipitously between August and December 2019 with single visits in each of the $u$ and UV filters giving 3$\sigma$ upper limits consistent with or slightly deeper than the observations at T0+2.7 days. This was classified as a SN Ia with spectroscopic redshift $z=0.14$ \citep{kas20}.

{\it Swift} also followed up the Pan-STARRS discovered object, PS19hgw \citep[AT2019wxt;][]{GCN:26485}. UVOT took observations of PS19hgw beginning T0+5.7 days and detected the source above the host galaxy level in all filters \citep{GCN:26501}. In June 2020, we obtained additional observations of the field of view of PS19hgw. Using these template observations we measured the host contribution to the aperture of PS19hgw and used that to obtain host-corrected photometry, which we provide in Table \ref{phot_table_app}. Spectroscopic follow-up of this source indicated this was a SN IIb \citep{GCN:26491,GCN:26493,GCN:26494,GCN:26490,GCN:26504,GCN:26508,GCN:26521,GCN:26591} at a redshift $z = 0.036$.

\subsection{S191216ap}
S191216ap \citep{GCN:26454,GCN:26570} was identifed as a BBH merger. After manual inspection, only 1 source remained of interest, this Q0 source, Q0\_src147 was found in a 53s exposure with OBSID 07030158001 starting at T0+0.42 days. The position is RA, Dec(J2000) = 322.0254, 2.5390 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). It had a $u$-band magnitude of $17.35\pm0.08$ mag. This source was also reported by MASTER \citep{GCN:26474} and is consistent with the CV CSS 151110: 212806 + 023221. The TNS name is AT2018cbn. In SDSS DR12, two objects are at a similar distance from Q0\_src147 at separations of $0.49\arcsec$ and $0.53\arcsec$. The nearest is morphologically classed as a galaxy, while the second source is classed as a star. The archival SDSS $u$-band magnitude of the stellar source is $22.54\pm0.30$ and in the AAVSO International Variable Star Index \citep{wat06}, this CV is reported to have a minimum of 22.6 mag in the V-band implying the source brightened by $>4$ magnitudes. The SDSS and UVOT values are inconsistent at $>5\sigma$. 

\subsection{S200114f}
S200114f \citep{GCN:26734} was an unmodelled trigger. After manual inspection one Q0 source remains. 

Q0\_src201 is found in an image  taken at T0+0.94 days with OBSID 07024090001. The position is RA, Dec(J2000)= 109.68957, 19.74418 deg with an estimated uncertainty of 0.5 arcsec (radius, 90 per cent confidence). The magnitude of this source in the $u$-band is $17.68\pm0.09$ mag. The position is consistent with MASTER OT J071845.44+194439.4 \citep[AT2020ae; ASASSN-20ab; ZTF20aabpeiq; ][]{ATel:13383} a CV reported 13 days prior. This source is also classified as a CV in the TNS \citep{ben20}. In the AAVSO International Variable Star Index \citep{wat06}, this CV is reported to have a minimum of 22.8 mag in $g$-band. Compared to the UVOT $u$-band detection magnitude this suggests that this source has brightened by almost 5 magnitudes. PTF and ZTF have also observed this field, no source is found within archival images. 

\subsection{S200115j}
S200115j \citep{GCN:26759} was classified as a mass gap merger, implying that one of the compact objects likely had a mass of between 3 and 5 $M\odot$. In manual inspection, 10 Q1 sources remained of interest. 

Q1\_src1 was found at a RA, Dec(J2000) = 43.28997, 10.15932 deg with an estimated uncertainty of 1.0 arcsec (radius, 90 per cent confidence) in OBSID 07030887001 starting T0+0.70 days. The 75s image gave a 3.4$\sigma$ detection with a $u$-band magnitude of $20.30\pm0.32$ mag. In a 76s image taken 1.5hrs earlier (T0+0.64 days), this source is not detected down to a 3$\sigma$ upper limit $> 20.44$ nor is it detected in 2 further short exposures taken about 6 hours after the detection flagged by the UVOT pipeline. ZTF observed this field, no source is found within the archival images. The ZTF limiting magnitudes, from stacked images taken between July 2018 and Sept 2019 are 22.27, 22.38, 22.13, 21.49 mag in the $g$, $r$, $i$ ,$z$ bands respectively. A source is however detected in stacked exposures from Pan-STARRS in the $r, i$ and $z$ filters. The $r$-band magnitude of $23.24\pm0.19$. Comparing this $r$-band magnitude to the UVOT $u$-band detection suggests the source brightened by almost 3 magnitudes. A WISE catalogued source, J025309.50+100933.5, is also found consistent with the location of this source \citep{cut14,sch19}. 

Q1\_src12 was found at a RA, Dec(J2000) = 36.20419, -6.08018 deg with an estimated uncertainty of 0.6 arcsec (radius, 90 per cent confidence) in OBSID 07030708002 starting T0+2.8 days. The 493s image gave a 6.4$\sigma$ detection with a $u$-band magnitude of $20.81\pm0.18$ mag. This source is not detected in 2 shorter earlier $u$-band exposures of 79s and 74s taken T0+0.28 days and T0+1.7 days which give 3$\sigma$ upper limits of $> 20.39$ mag and $> 20.06$ mag. However, the source is detected at a consistent magnitude in a 507s $u$-band exposure taken at T0+4.2 days. A SDSS DR12 catalogued source, J022448.99-060448.9, is found consistent with the location \citep{ala15}. The archival magnitude is $u=22.63\pm0.40$ mag. The UVOT magnitude suggests the source has brightened by 1.8 magnitudes compared to the SDSS catalogue at the $4.1\sigma$ level. This source is listed in several catalogues as a candidate AGN/quasar \citep{ric15,fle16,ass18}. This is also listed in the catalogue of RR lyrae stars with a period of 0.60 days and a distance modulus of 20.32 mag \citep{str19}. Using the SDSS photometry a photometric redshift of $z=1.100$ has been determined for this object and it is also found to be associated with a weakly detected {\it XMM-Newton} X-ray source, J022448.9-060448, with a flux $6.72\pm5.88\times 10^{-14}\, {\rm erg}\, {\rm cm}^{-2}\, {\rm s}^{-1}$ in the 0.2-12\,keV energy range \citep{fle16,fle19,web20}. This is morphologically classed as a star in SDSS DR12 \citep{ala15}.  

Q1\_src20 was found in an image starting T0+2.9 days with OBSID 07030707002. The position is RA, Dec(J2000) = 36.65736, -5.86179 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). The 536s image gave a 6$\sigma$ detection with a $u$-band magnitude of $20.66\pm0.19$ mag. In an 80s image taken earlier at T0+0.28 days, this source is not detected down to a 3$\sigma$ upper limit $> 20.34$. A SDSS catalogued source, J022637.75-055141.6, is found consistent with the location of this source \citep{ala15}. The archival magnitude is $u=21.56\pm0.13$ mag. The UVOT magnitude suggests the source has brightened by 1 magnitude compared to the SDSS catalogue with the two magnitudes inconsistent at $3.9\sigma$. This source is listed in several catalogues as a candidate AGN/quasar \citep{bre15,fle15,fle16,fle19}. The SDSS catalogue gives a spectroscopic redshift for this object at $z=0.72925$ \citep{ala15}. \cite{bre15} identify this source through spectroscopy as a broadline AGN. This source is also found to be associated with an {\it XMM-Newton} X-ray source, J022637.5-055142, with a flux $2.64\pm0.64\times 10^{-14}\, {\rm erg}\, {\rm cm}^{-2}\, {\rm s}^{-1}$ in the 0.2-12\,keV energy range \citep{ros16,fle16,fle19,web20}. This is morphologically classed as a star in SDSS DR12 \citep{ala15}. 

Q1\_src28 was identified on an image taken at T0+4.7 days with OBSID 07031091002. The position is RA, Dec(J2000) = 40.37844, -1.37120 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence). The 501s image gave a 5.5$\sigma$ detection with a $u$-band magnitude of $20.01\pm0.20$ mag. This source was also observed 3 days prior with the initial tiling, but the exposure was short (74s) and the source was not detected with a 3$\sigma$ upper limit of $> 20.13$ mag. A follow-up observation was performed in all filters with {\it Swift}/UVOT starting at T0+13.1 days, see Table \ref{phot_table_app}, the source was detected in the $u$ and UV filters only. The non detection in the $v$ and $b$ filters may be due to the shorter amount of exposure time (231s each). A fourth UVOT visit was performed in the $u$ filter at T0+25 days, this gave a $u$-band magnitude of $20.89\pm0.23$ mag consistent with the discovery magnitude suggesting this source did not change in brightness over the course of 20 days. A SDSS catalogued source, J024130.85-012216.3, is found at a consistent location \citep{ala15}. The archival magnitude is $u=21.90\pm0.18$ mag. Comparing this archival value with the UVOT detection magnitude suggests the source has brightened by 0.9 magnitudes, with the two values inconsistent at 3.3$\sigma$. This source is listed in several catalogues as a candidate AGN/quasar \citep{bre15,ass18,par18,fle19,lia19}. The SDSS quasar catalogue gives a spectroscopic redshift for this object at $z=1.502008$ \citep{par18}. This is morphologically classed as a star in SDSS DR12 \citep{ala15}. 

Q1\_src39 was found on an image with OBSID 07031054002 starting T0+4.0 days. The position is RA, Dec(J2000) = 36.19785, -7.93239 deg with an estimated uncertainty of 0.8 arcsec (radius, 90 per cent confidence). The 479s image gave a 4.7$\sigma$ detection with a $u$-band magnitude of $20.84\pm0.24$ mag. A Canada-France-Hawaii Telescope Legacy Survey \citep[CFHTLS;][]{cui12} catalogued source, 1139\_121496, is found within 1.9 arcsec, consistent with the location of this source. The archival magnitude is $u=27.34\pm1.25$ mag. The UVOT magnitude suggests the source has brightened by 6.5 magnitudes compared to the CFHTLS catalogue value \citep{hud12} with the magnitudes inconsistent at $5.1\sigma$. PTF and ZTF have observed this field, no source is detected in archival images. 

Q1\_src56 was found at a RA, Dec(J2000) = 41.89143, 5.44519 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence) in OBSID 07031068002 starting T0+5.5 days. The 712s image gave a 5.1$\sigma$ detection with a $u$-band magnitude of $21.22\pm0.22$ mag. This source is not detected in the initial tiling of this field with a $u$-band exposure of 80s taken T0+1.2 days which gave a 3$\sigma$ upper limit of $> 20.54$ mag. A SDSS catalogued source is found consistent with this location, J024733.94+052642.7, with an archival magnitude of $u=22.51\pm0.30$ mag \citep{ala15}. This is inconsistent with the UVOT detection magnitude at $3.5\sigma$. The UVOT magnitude suggests the source has brightened by 1.3-1.8 magnitudes compared to the SDSS catalogue. This is morphologically classed as a star in SDSS DR12 \citep{ala15}. 

Q1\_src58 was found at a RA, Dec(J2000) = 44.39037, 12.77930 deg with an estimated uncertainty of 1.0 arcsec (radius, 90 per cent confidence) in OBSID 07030716002 starting T0+3.6 days. The 486s image gave a 3.2$\sigma$ detection with a $u$-band magnitude of $21.11\pm0.34$ mag. This source is not detected in the initial tiling of this field with two $u$-band exposures of 72s and 75s taken at T0+0.50 days and T0+0.83 days which give 3$\sigma$ upper limits of $> 20.08$ mag and $> 20.13$ mag. A 476s exposure taken at T0+3.61 days, 9 minutes after the detection exposure with a 3$\sigma$ upper limit of $> 21.22$ mag. Pan-STARRS, PTF and ZTF observed this field. The ZTF limiting magnitude, from stacked images taken between July 2018 and Nov 2018 are $22.32$ and $22.13$ mag, in the $g$ and $r$ bands respectively. 

Q1\_src62 was found at a RA, Dec(J2000) =  36.57361, -5.49852 deg with an estimated uncertainty of 1.1 arcsec (radius, 90 per cent confidence) in OBSID 07031053002 starting T0+3.9 days. The 469s image gave a 3.0$\sigma$ detection with a $u$-band magnitude of $21.41\pm0.37$ mag. In an earlier image of similar duration taken at T0+3.2 days, this source is not detected down to a 3$\sigma$ upper limit $>21.46$ mag. A CFHTLS catalogued source, $1112\_028886$, is found consistent with the location of this source \citep{hud12}. The archival magnitude is $g=27.04\pm0.65$ mag. This is inconsistent with the UVOT detection magnitude at $7.5\sigma$ and suggests the source has brightened by 5.6 magnitudes compared to the CFHTLS catalogue. A source was detected in stacked archival images in ZTF in the $r$-band only. The ZTF limiting magnitudes, from stacked images taken between July 2018 and Oct 2019, are $22.27$, $21.11$ and $21.51$ mag in the $g$, $i$ and $z$ filters, respectively.

Q1\_src78 was found at a RA, Dec(J2000) = 40.32801, -2.86688 deg with an estimated uncertainty of 0.7 arcsec (radius, 90 per cent confidence) in OBSID 07030669002 starting T0+2.1 days. The 490s image gave a 5.8$\sigma$ detection with a $u$-band magnitude of $20.91\pm0.19$ mag. This source is not detected in 4 separate $\sim75$s exposures observed in a 2 hour window starting at T0+0.09 days. These exposures gave 3$\sigma$ upper limits of $> 20.5$ mag. Another exposure taken 4.5hrs after the detection exposure gives a slightly fainter magnitude of $u=21.34\pm0.27$ mag, which is consistent with the detection magnitude at $1.3\sigma$. Two SDSS catalogue entries consistent with this location with the name J024118.73-025200.7 taken 52 days apart in 2008 \citep{ala15}. The archival magnitudes are $u=22.40\pm0.30$ mag and $u=22.11\pm0.22$ mag. The detection UVOT magnitude suggests the source has brightened by 1.1-1.5 magnitudes compared to the SDSS catalogue with the catalogue magnitudes inconsistent with the UVOT magnitude at $4.2\sigma$ and $4.1\sigma$. This source is listed in several catalogues as a candidate AGN/quasar \citep{ric15,par18,fle19,lia19}. This is also listed in the catalogue of RR lyrae stars with a period of 0.50 days and a distance modulus of 20.05 mag \citep{str19}. The SDSS quasar catalogue gives a spectroscopic redshift for this object at $z=0.920788$ \citep{par18}. This is morphologically classed as a star in SDSS DR12 \citep{ala15}.  

Q1\_src106 was found at a RA, Dec(J2000) = 36.84194,-2.89721 deg with an estimated uncertainty of 0.6 arcsec (radius, 90 per cent confidence) in OBSID 07031458002 starting T0+4.7 days. The 500s image gave a 6.7$\sigma$ detection with a $u$-band magnitude of $20.73\pm0.17$ mag. A SDSS catalogued source, J022722.10-025350.3, is found consistent with the location of this source \citep{ala15}. The archival magnitude is $u=21.63\pm0.15$ mag. The UVOT magnitude suggests the source has brightened by 0.9 magnitudes compared to the SDSS catalogue. The UVOT detection magnitude and the catalogue value are inconsistent at $3.9\sigma$. A follow-up observation was performed in all filters with {\it Swift}/UVOT starting at T0+13.6 days, see Table \ref{phot_table_app}, the source was detected in the $u$ and $uvw1$ filters only. The $u$-band magnitude is consistent with the first UVOT detection. This source is listed in several catalogues as a candidate AGN/quasar \citep{fle15,fle16,men16,lui16}. This is also listed in the catalogue of RR lyrae stars with a period of 0.48 days and a distance modulus of 20.83 mag \citep{str19}. A photometric redshift for this object is given as $z=1.800$ based on SDSS photometry \citep{fle15} and it is also found to be associated with an {\it XMM-Newton} X-ray source J022722.1-025350 with a flux $3.05\pm0.74\times 10^{-15}\, {\rm erg}\, {\rm cm}^{-2}\, {\rm s}^{-1}$ in the 0.2-12\,keV energy range \citep{ros16,fle16,fle19,web20}. SIMBAD identifies this as 2XLSSd J022722.0-025349, an X-ray source. This is morphologically classed as a star in SDSS DR12 \citep{ala15}. 

\subsection{S200213t}
S2000213t was identified as a BNS (63 per cent) with a non-negligible chance of being terrestrial in origin \citep[37 per cent;][] {GCN:27042}. After manual inspection of the thumbnails, no sources were identified as interesting. However, {\it Swift} followed up two ZTF sources. ZTF20aamvmzj \citep[AT2020cja;][]{GCN:27051} and ZTF20aanakcd \citep[AT2020cmr;][]{GCN:27068}, which we now discuss.

ZTF20aamvmzj (AT2020cja) was discovered at 58892.20 MJD, approximately 40 minutes after the GW trigger (58892.174 MJD) and was reported as hostless. A spectrum of this source showed it to have a blue continuum and a broad emission feature around 5600\AA \citep{GCN:27074,GCN:27140} and it was also observed photometrically by Lulin \citep{GCN:27082}. {\it Swift}/UVOT observations began at T0+6.7 days and was detected in the $u$ and UV filters. It was not detected initially in the $v$ and $b$ filters most likely due to a combination of short exposures and the faintness of this source. Follow-up observations showed this source to decay. By normalising all filters to the $v$-band, we measure a decay slope of $-1.45\pm0.23$. \cite{kas20} report that this transient slowly faded over time with an $\alpha = 0.04$ in the $r$-band. No catalogued source is found consistent with the location of this source. The closest catalogued source, reported in the Pan-STARRS catalogue is $6\arcsec$ away.

ZTF20aanakcd (AT2020cmr) was identified with an $r$-band magnitude of $20.59\pm0.13$ mag in ZTF observations beginning 0.4\,hours after the trigger \citep{GCN:27068}. ZTF20aanakcd was associated with a galaxy with an estimated photometric redshift of 0.05 \citep{GCN:27068}. This object was identified as a SN IIn at $z=0.077$ through the identification of Balmer emission features in an optical spectrum \citep{GCN:27075}. {\it Swift}/UVOT observations began 1.7 days after the GW trigger. Due to the identification as a SN before analysis of the UVOT data was performed it was decided a GCN was not required, however, we provide photometry here for completeness. Observations were only taken with the three UV filters. A source is observed at the location of ZTF20aanakcd in the $uvm2$ and $uvw2$ filters, but it is not clear if this is just an extension of the host galaxy or is light from the supernova. In Table \ref{phot_table_app} we provide the photometry at the location of ZTF20aanakcd. We have not subtracted the host galaxy from these magnitudes.

\subsection{S200224ca}
S200224ca \citep{GCN:27184} was identified as a BBH ($>99$ per cent). Manual inspection identified 1 Q0 source and 2 Q1 sources as sources of interest.

Q0\_src47 was found at RA, Dec(J2000)= 176.58794, -11.46508 deg with an estimated uncertainty of 0.8 arcsec (radius, 90 per cent confidence), in an image with OBSID 07031750001, observed starting at T0+0.74 days with a 75s exposure. The initial $u$-band magnitude was $u = 19.64\pm0.23$, giving a $4.8\sigma$ detection. This source was announced to the community via \cite{GCN:27288}. No follow-up was reported by other facilities. The source was not detected in any filter in a second UVOT visit starting T0+3.2 days, which indicates the source had faded by $\gtsim{1}$ mag, see Table \ref{phot_table_app}. A further follow-up observation was performed 4 months after the GW trigger providing a 3$\sigma$ upper limit of $>20.89$ in the $u$-band, indicating the source had faded by $>2.3$ magnitudes. In the Pan-STARRS catalogue a source is found at a position consistent wiht Q0\_src47. The source in Pan-STARRS is point-like and very red. The stacked Pan-STARRS images give a $g$-band magnitude of $24.97\pm0.92$. The difference between this and the UVOT detection is 5.3 magnitudes and they are inconsistent at 5$\sigma$. ZTF also observed this field, nothing is seen at the location of this source. 

Q1\_src40 was found at a RA, Dec(J2000) = 173.27717, -2.44852 deg with an estimated uncertainty of 0.8 arcsec (radius, 90 per cent confidence), in OBSID 07032202001 starting T0+2.1 days. The 75s image gave a 3.3$\sigma$ detection with a $u$-band magnitude of $20.44\pm0.34$ mag. A second longer UVOT $u$ band image (258s) gave a 5.6$\sigma$ detection with a $u$-band magnitude of $20.54\pm0.20$ mag taken at T0+10.5 days. A SDSS DR12 catalogued source, J113306.49-022654.8, is found consistent with the location of this source \citep{ala15}. The archival magnitude is $u=21.17\pm0.08$ mag. The difference between this value and the two UVOT magnitudes suggests the source has brightened by $\sim0.7$ magnitudes compared to the SDSS catalogue at the $2.3\sigma$ and $3\sigma$ level, respectively. This source is listed in several catalogues as a candidate AGN/quasar \citep{suc05,bre15,nak19}. A couple of sources give photometric redshifts: $z_{phot}=0.5042\pm0.1879$ and $z=0.0486$ based on SDSS photometry \citep{ala15,del19}; a lower and upper redshift limit of 0.20, 0.60 was also derived using SDSS photometry \citep{suc05}; $z=0.28$ based on VISTA and VLT photometry \citep{wri19}. This is morphologically classed as a galaxy in SDSS DR12 \citep{ala15}. 

Q1\_src54 was identified at a RA, Dec(J2000) = 173.30543, -2.46977 deg with an estimated uncertainty of 0.8 arcsec (radius, 90 per cent confidence), in OBSID 07032202001 starting T0+2.1 days. The 75s image gave a 3.4$\sigma$ detection with a $u$-band magnitude of $20.06\pm0.32$ mag. The source was not detected in a second longer UVOT $u$-band image (258s) with a 3$\sigma$ upper limit of $> 20.96$ mag taken at T0+10.5 days suggesting the source faded between observations. No catalogued source is found consistent with the location of this source. The closest catalogued optical source is $6\arcsec$ away in the SDSS DR12 \citep{ala15}, although there is a FIR source $4\arcsec$ away reported in the unWISE catalogue \citep{sch19}. Pan-STARRS and ZTF observed this field, no source is found within the archival image. In ZTF the stacked $g$ and $r$ images give upper limits of $>21.33$ and $>21.45$ mag, these stacks were created using images taken between Feb 2018 and Dec 2018. 

\clearpage
\onecolumn

\renewcommand\thetable{S.\arabic{table}}  
\begin{longtable}{llcccc} 
\caption{Table of follow-up observations. Magnitudes are given in AB and have not been corrected for Galactic extinction. \protect\footnotesize $^a$ These magnitudes have been host subtracted.}
\label{phot_table_app}\\
\hline 
GW trigger & Candidate    & Start Time (UT)           & Filter & Exposure (s) & Magnitude (AB) \\
\hline
S190412m	&  Q0\_src10	&   2019-04-12T19:31:45	&  $u$   	&  79	& $20.32\pm0.28$ \\ 
S190412m	&  Q0\_src10	&   2020-06-26T12:03:44	&  $u$   	&  543	& $20.47\pm0.12$ \\ 
S190412m	&  Q0\_src28	&   2019-04-12T17:48:36	&  $u$   	&  75	& $20.16\pm0.28$ \\ 
S190412m	&  Q0\_src28	&   2020-06-30T08:38:30	&  $u$   	&  438	& $20.40\pm0.15$ \\ 
S190412m	&  Q0\_src36	&   2019-04-12T21:33:49	&  $u$   	&  77	& $20.01\pm0.24$ \\ 
S190412m	&  Q0\_src36	&   2020-06-27T00:42:09	&  $u$   	&  518	& $20.32\pm0.12$ \\ 
S190425z	&  Q0\_src136	&   2019-04-25T19:10:41	&  $u$   	&  73	& $19.39\pm0.32$ \\ 
S190425z	&  Q0\_src136	&   2020-06-17T15:31:58	&  $u$   	&  352	& $>20.31$  \\ 
S190425z    &  Q0\_src186   &   2018-10-20T12:05:47 &  $u$      &  185  & $>20.24$  \\ 
S190425z    &  Q0\_src186   &   2018-10-20T12:03:33 &  $uvw1$   &  128  & $>20.36$  \\ 
S190425z    &  Q0\_src186   &   2018-10-21T08:48:45 &  $u$      &  461  & $>20.73$  \\ 
S190425z    &  Q0\_src186   &   2018-10-21T08:44:43 &  $uvw1$   &  390  & $>21.07$  \\ 
S190425z    &  Q0\_src186   &   2019-04-26T18:49:22 &  $u$      &  67   & $18.74\pm0.18$ \\ 
S190425z    &  Q0\_src186   &   2019-04-27T21:48:07 &  $v$      &  79   & $>18.46$  \\ 
S190425z    &  Q0\_src186   &   2019-04-27T21:41:17 &  $b$      &  79   & $>19.35$  \\ 
S190425z    &  Q0\_src186   &   2019-04-27T21:39:53 &  $u$      &  79   & $>20.16$  \\ 
S190425z    &  Q0\_src186   &   2019-04-27T21:37:09 &  $uvw1$   &  157  & $>20.78$  \\ 
S190425z    &  Q0\_src186   &   2019-04-27T21:49:30 &  $uvm2$   &  438  & $>21.43$  \\ 
S190425z    &  Q0\_src186   &   2019-04-27T21:42:42 &  $uvw2$   &  315  & $>21.55$  \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T18:39:33	&  $v$   	&  79	& $18.41\pm0.27$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T18:32:43	&  $b$   	&  79	& $18.87\pm0.19$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T18:31:19	&  $u$   	&  79	& $19.43\pm0.18$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T18:28:35	&  $uvw1$	&  157	& $20.73\pm0.29$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T18:40:58	&  $uvm2$	&  739	& $22.16\pm0.36$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T18:34:09	&  $uvw2$	&  315	& $>21.92$  \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T23:29:21	&  $v$   	&  79	& $18.00\pm0.21$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T23:22:30	&  $b$   	&  79	& $18.47\pm0.15$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T23:21:06	&  $u$   	&  79	& $19.68\pm0.22$ \\ 
S190425z	&  ZTF19aarykkb	&   2019-04-25T23:18:20	&  $uvw1$	&  157	& $20.66\pm0.28$ \\ 
S190425z	&  ZTF19aarzaod	&   2019-04-26T02:37:36	&  $u$   	&  1249	& $21.67\pm0.29$ \\ 
S190425z	&  ZTF19aarzaod	&   2019-04-26T02:15:29	&  $uvw1$	&  1683	& $>22.72$  \\ 
S190425z	&  AT2019ebq	&   2019-04-26T15:20:49	&  $u$   	&  676	& $20.25\pm0.14$ \\ 
S190425z	&  AT2019ebq	&   2019-04-26T14:59:02	&  $uvw1$	&  1280	& $21.69\pm0.29$ \\ 
S190426c	&  ZTF19aassfws	&   2019-05-16T00:58:39	&  $v$   	&  357	& $19.03\pm0.20$ \\ 
S190426c	&  ZTF19aassfws	&   2019-05-16T00:51:30	&  $b$   	&  357	& $19.70\pm0.15$ \\ 
S190426c	&  ZTF19aassfws	&   2019-05-16T00:50:02	&  $u$   	&  357	& $20.71\pm0.18$ \\ 
S190426c	&  ZTF19aassfws	&   2019-05-16T00:47:11	&  $uvw1$	&  715	& $>22.21$  \\ 
S190426c	&  ZTF19aassfws	&   2019-05-16T01:00:07	&  $uvm2$	&  1098	& $21.75\pm0.22$ \\ 
S190426c	&  ZTF19aassfws	&   2019-05-16T00:53:00	&  $uvw2$	&  1432	& $21.77\pm0.17$ \\ 
S190510g    &  Cand-A09     &   2019-05-10T10:59:50 &  $u$      &   62  & $17.11\pm0.07$ \\
S190510g    &  Cand-A09     &   2021-04-21T13:52:49 &  $u$      &  478  & $>21.78$ \\
S190718y	&  Q1\_src82	&   2019-07-18T19:21:03	&  $u$   	&  80	& $>19.57$  \\ 
S190718y	&  Q1\_src82	&   2019-07-22T18:46:24	&  $u$   	&  478	& $20.40\pm0.16$ \\ 
S190718y	&  Q1\_src82	&   2020-06-26T21:59:00	&  $u$   	&  822	& $20.52\pm0.12$ \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T19:23:17	&  $v$   	&  79	& $16.62\pm0.09$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T21:06:50	&  $v$   	&  79	& $16.13\pm0.08$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T22:50:40	&  $v$   	&  79	& $16.00\pm0.07$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T19:16:27	&  $b$   	&  79	& $16.44\pm0.05$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T21:00:00	&  $b$   	&  79	& $16.15\pm0.04$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T22:43:51	&  $b$   	&  79	& $15.96\pm0.04$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T19:15:03	&  $u$   	&  79	& $17.07\pm0.05$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T20:58:36	&  $u$   	&  78	& $16.54\pm0.05$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T22:42:27	&  $u$   	&  79	& $16.34\pm0.04$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T19:12:19	&  $uvw1$	&  157	& $17.36\pm0.05$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T20:55:51	&  $uvw1$	&  157	& $16.98\pm0.05$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T22:39:42	&  $uvw1$	&  157	& $16.59\pm0.04$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T19:24:40	&  $uvm2$	&  147	& $17.69\pm0.07$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T21:08:15	&  $uvm2$	&  245	& $17.05\pm0.05$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T22:52:04	&  $uvm2$	&  235	& $16.75\pm0.04$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T19:17:52	&  $uvw2$	&  315	& $17.68\pm0.04$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T21:01:26	&  $uvw2$	&  315	& $17.13\pm0.04$  \\ 
S190728q	&  ZTF19abjethn	&   2019-07-28T22:45:16	&  $uvw2$	&  315	& $16.77\pm0.03$  \\ 
S190814bv	&  AT2019osy	&   2019-08-27T17:05:30	&  $u$   	&  1949	& $>22.47$  \\ 
S190814bv	&  AT2019osy	&   2019-08-28T02:09:31	&  $u$   	&  2717	& $22.76\pm0.33$  \\ 
S190814bv	&  Q1\_src5	&   2019-08-15T00:34:18	&  $u$   	&  39	& $>20.14$  \\ 
S190814bv	&  Q1\_src5	&   2019-08-15T17:54:46	&  $u$   	&  78	& $>20.64$  \\ 
S190814bv	&  Q1\_src5	&   2019-08-16T06:39:35	&  $u$   	&  73	& $>20.56$  \\ 
S190814bv	&  Q1\_src5	&   2019-08-18T12:56:25	&  $u$   	&  503	& $20.69\pm0.16$  \\ 
S190814bv	&  Q1\_src5	&   2020-06-29T09:21:21	&  $u$   	&  507	& $20.77\pm0.20$  \\ 
S190814bv	&  Q1\_src49	&   2019-08-15T08:37:11	&  $u$   	&  78	& $>20.64$  \\ 
S190814bv	&  Q1\_src49	&   2019-08-16T04:53:15	&  $u$   	&  65	& $>20.55$  \\ 
S190814bv	&  Q1\_src49	&   2019-08-19T09:31:47	&  $u$   	&  480	& $21.11\pm0.21$  \\ 
S190814bv	&  Q1\_src49	&   2020-06-30T08:56:03	&  $u$   	&  465	& $21.53\pm0.29$  \\ 
S190814bv	&  Q1\_src54	&   2010-11-13T10:17:06	&  $b$   	&  95	& $>20.15$  \\ 
S190814bv	&  Q1\_src54	&   2010-11-13T10:27:03	&  $uvm2$  	&  232	& $21.37\pm0.32$  \\ 
S190814bv	&  Q1\_src54	&   2010-11-13T10:15:25	&  $u$   	&  95	& $>20.86$  \\ 
S190814bv	&  Q1\_src54	&   2010-11-13T10:25:22	&  $v$   	&  95	& $>19.21$  \\ 
S190814bv	&  Q1\_src54	&   2010-11-13T10:12:06	&  $uvw1$  	&  191	& $21.35\pm0.32$  \\ 
S190814bv	&  Q1\_src54	&   2010-11-13T10:18:49	&  $uvw2$  	&  382	& $21.45\pm0.21$  \\ 
S190814bv	&  Q1\_src54	&   2019-08-15T10:05:02	&  $u$   	&  79	& $>20.70$  \\ 
S190814bv	&  Q1\_src54	&   2019-08-18T19:19:25	&  $u$   	&  503	& $21.46\pm0.26$  \\ 
S190814bv	&  Q1\_src54	&   2019-08-28T08:36:33	&  $u$   	&  967	& $21.33\pm0.17$  \\ 
S190814bv	&  Q1\_src113	&   2019-08-15T02:02:55	&  $u$   	&  261	& $21.10\pm0.28$ \\ 
S190814bv	&  Q1\_src113	&   2019-08-15T03:46:09	&  $u$   	&  70	& $>20.57$  \\ 
S190814bv	&  Q1\_src113	&   2019-08-16T02:08:50	&  $u$   	&  80	& $>20.68$  \\ 
S190814bv	&  Q1\_src113	&   2019-08-18T03:24:42	&  $u$   	&  545	& $21.04\pm0.19$  \\ 
S190814bv	&  Q1\_src113	&   2019-08-23T02:44:37	&  $u$   	&  963	& $20.96\pm0.13$  \\ 
S190930t	&  Q1\_src33	&   2019-10-01T04:56:20	&  $u$   	&  69	& $19.14\pm0.33$  \\ 
S190930t	&  Q1\_src33	&   2019-10-01T11:18:21	&  $u$   	&  70	& $>19.35$  \\ 
S190930t	&  Q1\_src33	&   2020-06-28T02:16:09	&  $u$   	&  282	& $>20.75$  \\ 
S190930t	&  Q0\_src93	&   2019-09-30T18:33:40	&  $u$   	&  74	& $19.48\pm0.20$  \\ 
S190930t	&  Q0\_src93	&   2019-10-02T16:17:18	&  $u$   	&  79	& $19.67\pm0.22$  \\ 
S190930t   & AT2019sbk   & 2019-10-01T07:19:41 & $u$    & 75           & $19.84\pm0.22$  \\
S190930t   & AT2019sbk   & 2019-10-04T05:09:24 & $v$    & 157          & $18.81\pm0.22$  \\
S190930t   & AT2019sbk   & 2019-10-04T05:02:33 & $b$    & 157          & $19.43\pm0.18$  \\
S190930t   & AT2019sbk   & 2019-10-04T05:01:09 & $u$    & 157          & $20.67\pm0.25$  \\
S190930t   & AT2019sbk   & 2019-10-04T04:58:24 & $uvw1$   & 315          & $21.43\pm0.29$  \\
S190930t   & AT2019sbk   & 2019-10-04T05:10:49 & $uvm2$   & 496          & $21.23\pm0.23$  \\
S190930t   & AT2019sbk   & 2019-10-04T05:04:00 & $uvw2$   & 629          & $21.37\pm0.18$  \\
S190930t   & AT2019sbk   & 2019-10-07T08:15:45 & $v$    & 236          & $18.93\pm0.19$  \\
S190930t   & AT2019sbk   & 2019-10-07T07:41:38 & $b$    & 393          & $19.64\pm0.15$  \\
S190930t   & AT2019sbk   & 2019-10-07T07:40:13 & $u$    & 393          & $20.76\pm0.22$  \\
S190930t   & AT2019sbk   & 2019-10-07T07:37:29 & $uvw1$   & 786          & $21.14\pm0.17$  \\
S190930t   & AT2019sbk   & 2019-10-07T08:17:09 & $uvm2$   & 773          & $21.77\pm0.24$  \\
S190930t   & AT2019sbk   & 2019-10-07T07:43:03 & $uvw2$   & 1226         & $21.47\pm0.15$  \\
S190930t   & AT2019sbk   & 2019-10-07T15:58:58 & $u$    & 2712         & $20.48\pm0.07$  \\
S190930t   & AT2019sbk   & 2019-10-09T07:33:31 & $b$    & 256          & $19.90\pm0.21$  \\
S190930t   & AT2019sbk   & 2019-10-09T07:42:32 & $uvm2$   & 782          & $21.58\pm0.22$  \\
S190930t   & AT2019sbk   & 2019-10-09T07:31:58 & $u$    & 256          & $20.61\pm0.23$  \\
S190930t   & AT2019sbk   & 2019-10-09T07:41:00 & $v$    & 256          & $18.93\pm0.19$  \\
S190930t   & AT2019sbk   & 2019-10-09T07:28:59 & $uvw1$   & 511          & $21.14\pm0.22$  \\
S190930t   & AT2019sbk   & 2019-10-09T07:35:04 & $uvw2$   & 1025         & $21.47\pm0.16$  \\
S190930t   & AT2019sbk   & 2019-10-11T09:04:47 & $b$    & 143          & $19.78\pm0.23$  \\
S190930t   & AT2019sbk   & 2019-10-11T09:08:43 & $uvm2$   & 498          & $21.27\pm0.23$  \\
S190930t   & AT2019sbk   & 2019-10-11T09:04:06 & $u$    & 143          & $20.56\pm0.25$  \\
S190930t   & AT2019sbk   & 2019-10-11T09:08:02 & $v$    & 143          & $19.23\pm0.30$  \\
S190930t   & AT2019sbk   & 2019-10-11T05:56:23 & $uvw1$   & 408          & $21.22\pm0.22$  \\
S190930t   & AT2019sbk   & 2019-10-11T09:05:29 & $uvw2$   & 575          & $21.58\pm0.21$  \\
S190930t   & AT2019sbk   & 2019-10-01T07:19:41 & $u$    & 75           & $> 19.70^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-04T05:09:24 & $v$    & 157          & $> 18.94^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-04T05:02:33 & $b$    & 157          & $> 19.56^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-04T05:01:09 & $u$    & 157          & $> 20.94^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-04T04:58:24 & $uvw1$   & 315          & $> 21.82^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-04T05:10:49 & $uvm2$   & 496          & $> 21.36^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-04T05:04:00 & $uvw2$   & 629          & $> 21.75^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-07T08:15:45 & $v$    & 236          & $> 19.23^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-07T07:41:38 & $b$    & 393          & $> 20.00^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-07T07:40:13 & $u$    & 393          & $> 21.22^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-07T07:37:29 & $uvw1$   & 786          & $> 21.58^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-07T08:17:09 & $uvm2$   & 773          & $> 22.43^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-07T07:43:03 & $uvw2$   & 1226         & $> 22.10^{a}$       \\ 
S190930t   & AT2019sbk   & 2019-10-07T15:58:58 & $u$    & 2712         & $> 21.10^{a}$       \\ 
S190930t	&  ZTF19acbpqlh	&   2017-02-28T17:14:27	&  $u$   	&  59	& $>20.08$  \\ 
S190930t	&  ZTF19acbpqlh	&   2019-10-02T00:46:00	&  $u$   	&  1943	& $20.39\pm0.09$  \\ 
S191213g	&  PS19hgw	&   2017-08-30T14:51:32	&  $u$   	&  496	& $19.69\pm0.09$  \\ 
S191213g	&  PS19hgw	&   2019-12-18T20:28:20	&  $v$   	&  157	& $18.71\pm0.35^a$  \\ 
S191213g	&  PS19hgw	&   2019-12-18T20:21:30	&  $b$   	&  157	& $19.38\pm0.34^a$  \\ 
S191213g	&  PS19hgw	&   2019-12-18T20:20:05	&  $u$   	&  157	& $19.52\pm0.23^a$  \\ 
S191213g	&  PS19hgw	&   2019-12-18T20:17:21	&  $uvw1$  	&  314	& $20.17\pm0.24^a$  \\ 
S191213g	&  PS19hgw	&   2019-12-18T20:29:44	&  $uvm2$  	&  1163	& $21.16\pm0.28^a$  \\ 
S191213g	&  PS19hgw	&   2019-12-18T20:22:55	&  $uvw2$  	&  629	& $20.65\pm0.21^a$  \\ 
S191213g	&  ZTF19acykzsk	&   2019-12-14T20:50:27	&  $v$   	&  315	& $>19.74^a$  \\ 
S191213g	&  ZTF19acykzsk	&   2019-12-14T20:36:57	&  $b$   	&  157	& $>20.11^a$  \\ 
S191213g	&  ZTF19acykzsk	&   2019-12-14T20:34:12	&  $u$   	&  157	& $19.61\pm0.28^a$  \\ 
S191213g	&  ZTF19acykzsk	&   2019-12-14T20:28:48	&  $uvw1$  	&  315	& $20.00\pm0.17^a$  \\ 
S191213g	&  ZTF19acykzsk	&   2019-12-14T20:55:52	&  $uvm2$  	&  437	& $21.26\pm0.33^a$  \\ 
S191213g	&  ZTF19acykzsk	&   2019-12-14T20:39:42	&  $uvw2$  	&  630	& $21.19\pm0.22^a$  \\ 
S191213g	&  ZTF19acyldun	&   2019-12-15T22:36:01	&  $v$   	&  315	& $>18.79^a$  \\ 
S191213g	&  ZTF19acyldun	&   2019-12-15T22:22:30	&  $b$   	&  157	& $19.51\pm0.32^a$  \\ 
S191213g	&  ZTF19acyldun	&   2019-12-15T22:19:45	&  $u$   	&  157	& $19.40\pm0.14^a$  \\ 
S191213g	&  ZTF19acyldun	&   2019-12-15T22:14:21	&  $uvw1$  	&  315	& $19.30\pm0.12^a$  \\ 
S191213g	&  ZTF19acyldun	&   2019-12-15T22:41:25	&  $uvm2$  	&  416	& $19.60\pm0.14^a$  \\ 
S191213g	&  ZTF19acyldun	&   2019-12-15T22:25:15	&  $uvw2$  	&  630	& $20.01\pm0.13^a$  \\ 
S191213g	&  ZTF19acymixu	&   2019-08-12T07:20:46	&  $uvw1$  	&  1537	& $>22.50$  \\ 
S191213g	&  ZTF19acymixu	&   2019-08-26T18:50:37	&  $uvw2$  	&  609	& $>22.34$  \\ 
S191213g	&  ZTF19acymixu	&   2019-10-02T16:56:21	&  $uvm2$  	&  683	& $>22.25$  \\ 
S191213g	&  ZTF19acymixu	&   2019-11-17T17:23:47	&  $u$   	&  776	& $>22.13$  \\ 
S191213g	&  ZTF19acymixu	&   2019-12-15T20:58:10	&  $v$   	&  315	& $19.71\pm0.31$  \\ 
S191213g	&  ZTF19acymixu	&   2019-12-15T20:44:40	&  $b$   	&  157	& $20.03\pm0.29$  \\ 
S191213g	&  ZTF19acymixu	&   2019-12-15T20:41:55	&  $u$   	&  157	& $>21.09$  \\ 
S191216ap	&  Q0\_src147	&   2019-12-17T07:36:17	&  $u$   	&  53	& $17.35\pm0.08$  \\ 
           & (CSS151110:212806+023221) &        &        &              &                 \\ 
S200114f	&  Q0\_src201	&   2020-01-15T00:40:22	&  $u$   	&  68	& $17.86\pm0.09$  \\ 
           & MASTER OT J071845.44+194439.4 &    &        &              &                 \\
S200115j	&  Q1\_src1	&   2020-01-15T19:41:48	&  $u$   	&  76	& $>20.44$  \\ 
S200115j	&  Q1\_src1	&   2020-01-15T21:10:34	&  $u$   	&  75	& $20.30\pm 0.32$\\ 
S200115j	&  Q1\_src1	&   2020-01-16T03:18:04	&  $u$   	&  50	& $>20.14$  \\ 
S200115j	&  Q1\_src1	&   2020-01-16T03:40:43	&  $u$   	&  76	& $>20.49$  \\ 
S200115j	&  Q1\_src1	&   2020-06-30T19:01:07	&  $u$   	&  875	& $>21.40$  \\ 
S200115j	&  Q1\_src12	&   2020-01-15T11:11:27	&  $u$   	&  79	& $>20.39$  \\ 
S200115j	&  Q1\_src12	&   2020-01-16T22:10:05	&  $u$   	&  74	& $>20.06$  \\ 
S200115j	&  Q1\_src12	&   2020-01-17T22:21:37	&  $u$   	&  493	& $20.81\pm0.18$  \\ 
S200115j	&  Q1\_src12	&   2020-01-19T09:07:20	&  $u$   	&  507	& $20.62\pm0.20$  \\ 
S200115j	&  Q1\_src20	&   2020-01-15T11:09:41	&  $u$   	&  80	& $>20.34$  \\ 
S200115j	&  Q1\_src20	&   2020-01-17T10:54:16	&  $u$   	&  536	& $20.66\pm0.19$  \\ 
S200115j	&  Q1\_src20	&   2020-06-26T01:35:22	&  $u$   	&  446	& $21.34\pm0.34$  \\ 
S200115j	&  Q1\_src28	&   2020-01-16T11:03:03	&  $u$   	&  74	& $>20.13$  \\ 
S200115j	&  Q1\_src28	&   2020-01-19T22:10:27	&  $u$   	&  501	& $21.01\pm0.20$  \\ 
S200115j	&  Q1\_src28	&   2020-01-28T06:57:47	&  $b$   	&  231	& $>20.46$  \\ 
S200115j	&  Q1\_src28	&   2020-01-28T07:11:29	&  $uvm2$  	&  681	& $22.19\pm0.34$  \\ 
S200115j	&  Q1\_src28	&   2020-01-28T06:55:28	&  $u$   	&  231	& $20.95\pm0.30$  \\ 
S200115j	&  Q1\_src28	&   2020-01-28T07:09:10	&  $v$   	&  231	& $>19.57$  \\ 
S200115j	&  Q1\_src28	&   2020-01-28T06:50:55	&  $uvw1$  	&  464	& $21.77\pm0.32$  \\ 
S200115j	&  Q1\_src28	&   2020-01-28T07:00:07	&  $uvw2$  	&  928	& $22.26\pm0.26$  \\ 
S200115j	&  Q1\_src28	&   2020-02-09T03:57:22	&  $u$   	&  505	& $20.89\pm0.23$  \\ 
S200115j	&  Q1\_src39	&   2020-01-15T09:32:05	&  $u$   	&  15	& $>18.99$  \\ 
S200115j	&  Q1\_src39	&   2020-01-16T07:52:10	&  $u$   	&  63	& $>20.11$  \\ 
S200115j	&  Q1\_src39	&   2020-01-17T06:08:59	&  $u$   	&  434	& $>21.38$  \\ 
S200115j	&  Q1\_src39	&   2020-01-17T03:00:39	&  $u$   	&  79	& $>20.31$  \\ 
S200115j	&  Q1\_src39	&   2020-01-18T07:46:47	&  $u$   	&  491	& $>21.74$  \\ 
S200115j	&  Q1\_src39	&   2020-01-19T04:20:49	&  $u$   	&  479	& $20.84\pm0.24$  \\ 
S200115j	&  Q1\_src39	&   2020-06-29T04:28:02	&  $u$   	&  342	& $>21.40$  \\ 
S200115j	&  Q1\_src56	&   2020-01-16T08:27:43	&  $u$   	&  80	& $>20.54$  \\ 
S200115j	&  Q1\_src56	&   2020-01-20T17:06:52	&  $u$   	&  712	& $21.22\pm0.22$  \\ 
S200115j	&  Q1\_src56	&   2020-06-26T01:43:47	&  $u$   	&  738	& $>21.46$  \\ 
S200115j	&  Q1\_src58	&   2020-01-15T16:23:09	&  $u$   	&  72	& $>20.08$  \\ 
S200115j	&  Q1\_src58	&   2020-01-16T00:23:06	&  $u$   	&  75	& $>20.13$  \\ 
S200115j	&  Q1\_src58	&   2020-01-18T19:02:07	&  $u$   	&  486	& $21.11\pm0.34$  \\ 
S200115j	&  Q1\_src58	&   2020-01-18T19:11:02	&  $u$   	&  476	& $>21.22$  \\ 
S200115j	&  Q1\_src62	&   2020-01-18T09:14:05	&  $u$   	&  487	& $>21.46$  \\ 
S200115j	&  Q1\_src62	&   2020-01-19T01:09:59	&  $u$   	&  469	& $21.41\pm0.37$  \\ 
S200115j	&  Q1\_src62	&   2020-06-29T18:51:36	&  $u$   	&  550	& $>21.59$  \\ 
S200115j	&  Q1\_src78	&   2020-01-15T06:29:33	&  $u$   	&  75	& $>20.51$  \\  
S200115j	&  Q1\_src78	&   2020-01-15T06:54:51	&  $u$   	&  78	& $>20.58$  \\   
S200115j	&  Q1\_src78	&   2020-01-15T08:31:37	&  $u$   	&  75	& $>20.54$  \\ 
S200115j	&  Q1\_src78	&   2020-01-15T08:33:22	&  $u$   	&  75	& $>20.54$  \\ 
S200115j	&  Q1\_src78	&   2020-01-17T06:25:52	&  $u$   	&  490	& $20.91\pm0.19$  \\ 
S200115j	&  Q1\_src78	&   2020-01-17T11:03:59	&  $u$   	&  489	& $21.34\pm0.27$  \\ 
S200115j	&  Q1\_src78	&   2020-06-30T20:37:53	&  $u$   	&  475	& $>21.33$  \\ 
S200115j	&  Q1\_src106	&   2020-01-19T20:34:28	&  $u$   	&  499	& $20.73\pm0.17$  \\ 
S200115j	&  Q1\_src106	&   2020-01-28T19:53:38	&  $v$   	&  227	& $>19.54$  \\ 
S200115j	&  Q1\_src106	&   2020-01-28T19:41:57	&  $b$   	&  227	& $>20.41$  \\ 
S200115j	&  Q1\_src106	&   2020-01-28T19:39:35	&  $u$   	&  227	& $20.79\pm0.27$  \\ 
S200115j	&  Q1\_src106	&   2020-01-28T19:34:55	&  $uvw1$  	&  455	& $21.73\pm0.32$  \\ 
S200115j	&  Q1\_src106	&   2020-01-28T19:56:00	&  $uvm2$  	&  684	& $>22.35$  \\ 
S200115j	&  Q1\_src106	&   2020-01-28T19:44:21	&  $uvw2$  	&  910	& $>22.81$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-19T20:32:13	&  $v$   	&  228	& $>19.15$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-19T20:25:22	&  $b$   	&  236	& $>19.79$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-19T20:23:57	&  $u$   	&  236	& $20.08\pm0.27$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-19T20:33:37	&  $uvm2$  	&  753	& $21.79\pm0.30$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-19T20:21:13	&  $uvw1$  	&  472	& $21.42\pm0.36$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-19T20:26:47	&  $uvw2$  	&  944	& $21.73\pm0.24$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-23T01:22:41	&  $v$   	&  204	& $>19.39$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-23T01:16:59	&  $b$   	&  204	& $>19.99$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-23T01:15:48	&  $u$   	&  204	& $20.56\pm0.34$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-23T01:13:30	&  $uvw1$  	&  411	& $>21.45$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-23T01:23:51	&  $uvm2$  	&  757	& $21.79\pm0.30$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-23T01:18:11	&  $uvw2$  	&  822	& $>22.30$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-26T09:04:46	&  $v$   	&  235	& $>19.55$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-26T08:54:49	&  $b$   	&  235	& $>20.01$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-26T08:52:48	&  $u$   	&  235	& $20.52\pm0.31$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-26T08:48:48	&  $uvw1$  	&  471	& $>21.54$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-26T09:06:47	&  $uvm2$  	&  369	& $>21.59$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-02-26T08:56:52	&  $uvw2$  	&  942	& $>22.42$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-04T00:26:47	&  $v$   	&  108	& $>19.04$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-04T00:17:25	&  $b$   	&  241	& $>20.23$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-04T00:15:31	&  $u$   	&  241	& $>20.92$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-04T00:11:46	&  $uvw1$  	&  482	& $>21.64$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-04T00:28:41	&  $uvm2$  	&  310	& $>21.41$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-04T00:19:21	&  $uvw2$  	&  641	& $>22.18$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-13T01:08:58	&  $v$   	&  320	& $>19.63$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-13T00:57:48	&  $b$   	&  320	& $>20.38$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-13T00:55:30	&  $u$   	&  320	& $>21.05$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-13T00:51:02	&  $uvw1$  	&  641	& $>21.83$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-13T01:11:14	&  $uvm2$  	&  928	& $>22.22$  \\ 
S200213t	&  ZTF20aamvmzj	&   2020-03-13T01:00:05	&  $uvw2$  	&  1283	& $>22.64$  \\ 
S200213t	&  ZTF20aanakcd	&   2020-02-14T22:45:59	&  $uvw1$  	&  232	& $20.05\pm0.18$  \\ 
S200213t	&  ZTF20aanakcd	&   2020-02-14T21:06:55	&  $uvm2$  	&  917	& $20.49\pm0.12$  \\ 
S200213t	&  ZTF20aanakcd	&   2020-02-14T20:58:29	&  $uvw2$  	&  1767	& $20.53\pm0.08$  \\ 
S200224ca	&  Q0\_src47	&   2020-02-25T16:05:25	&  $u$   	&  75	& $19.64\pm0.23$  \\ 
S200224ca	&  Q0\_src47	&   2020-02-28T02:44:02	&  $v$   	&  334	& $>19.90$  \\ 
S200224ca	&  Q0\_src47	&   2020-02-28T02:48:35	&  $b$   	&  122	& $>20.18$  \\ 
S200224ca	&  Q0\_src47	&   2020-02-28T02:47:27	&  $u$   	&  143	& $>21.00$  \\ 
S200224ca	&  Q0\_src47	&   2020-02-28T02:46:19	&  $uvw1$  	&  307	& $>21.75$  \\ 
S200224ca	&  Q0\_src47	&   2020-02-28T02:45:10	&  $uvm2$  	&  333	& $>21.77$  \\ 
S200224ca	&  Q0\_src47	&   2020-02-28T02:42:54	&  $uvw2$  	&  333	& $>22.09$  \\ 
S200224ac	&  Q0\_src47	&   2020-06-30T11:43:09	&  $u$   	&  755	& $>21.91$  \\ 
S200224ca	&  Q1\_src40	&   2020-02-27T01:34:56	&  $u$   	&  75	& $20.44\pm0.34$  \\ 
S200224ca	&  Q1\_src40	&   2020-03-06T11:31:33	&  $u$   	&  258	& $20.54\pm0.20$  \\ 
S200224ca	&  Q1\_src54	&   2020-02-27T01:34:56	&  $u$   	&  75	& $20.06\pm0.32$  \\ 
S200224ac	&  Q1\_src54	&   2020-03-06T11:31:33	&  $u$   	&  258	& $>20.96$  \\ 
S200224ac	&  Q1\_src54	&   2020-06-29T10:09:35	&  $u$   	&  905	& $>21.46$  \\ 
\hline
\hline 
\hline 
\end{longtable} 

\FloatBarrier
\renewcommand\thefigure{S.\arabic{figure}}  
\begin{figure}
\includegraphics[angle=0,scale=0.48,trim={0cm 0cm 0.1cm 0cm},clip]{Q0_src136_image.pdf}
\includegraphics[angle=0,scale=0.48,trim={0cm 0cm 0.cm 0cm},clip]{Q1_src33_image.pdf}
\includegraphics[angle=0,scale=0.48,trim={0cm 0cm 0.cm 0cm},clip]{Q1_src58_image.pdf}
\includegraphics[angle=0,scale=0.48,trim={0cm 0cm 0.cm 0cm},clip]{Q1_src54_image.pdf}  
\caption{Figure displays the full frame UVOT image for each source of interest that does not have a catalogued counterpart as well as a zoom in on the UVOT source: Q0\_src136 (S190425z; top left), Q1\_src33 (S190930t; top right), Q1\_src58 (S200115j; bottom left) and Q1\_src54 (S200224ca; bottom right). A red circle of 15 arc sec radius encompasses the source location in all images.}
\label{uncatalogued_img}
\end{figure}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\twocolumn
\bibliographystyle{mn2e}   % if natbib is available
\bibliography{Supplementary} %bibtex file

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Just a reminder that you may have to run bibtex
%% All of it up to \end{document} can be removed
%% if you don't like the warning.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\IfFileExists{\jobname.bbl}{}
 {\typeout{}
  \typeout{******************************************}
  \typeout{** Please run "bibtex \jobname" to optain}
  \typeout{** the bibliography and then re-run LaTeX}
  \typeout{** twice to fix the references!}
  \typeout{******************************************}
  \typeout{}
 }

\end{document}


==> anc/mn2e.bst <==
%% 2010/11/08 Michael Williams <mike@pentangle.net>
%% Modified to do the MNRAS thing with long author lists:
%% - In the article text, citations of works for more than three authors are 
%%   truncated, e.g. "Eggen, Lynden-Bell & Sandage (1962)" but "Davies 
%%   et al. (1983)"
%% - In the references section, references of works with more than eight
%%   authors are truncated, e.g. "Davies R. L., Efstathiou G., Fall S. M., 
%%   Illingworth G., Schechter P. L., 1983, ApJ, 266, 41" but "Dunkley et al.
%%   2009, ApJS, 180, 306"

%% 1998/08/12  Jonathan Baker <jbaker@astro.berkeley.edu>
%% Tweaked by hand to get the right results for MNRAS.  Added some
%% functions from astrobib.

%% $Log: mn.bst,v $
%% Revision 1.3  2000/04/20 22:18:21  jbaker
%% Fixed INBOOK bug and minor formatting change, now works essentially
%% like BOOK.
%%
%% Revision 1.2  1998/08/30 22:35:49  jbaker
%% Added RCS keywords.
%%

%%
%% This is file `mn.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `,ay,nat,nm-rvv,ed-rev,nmdash,dt-beg,yr-com,note-yr,jtit-x,jttl-rm,thtit-a,vnum-x,volp-com,jpg-1,pp-last,btit-rm,pre-pub,blk-tit,fin-bare,pp,ed,abr,ord,jabr,amper,xand,em-x')
%% ----------------------------------------
%% *** Bibliographic style for MNRAS ***
%% 
 %-------------------------------------------------------------------
 % The original source file contains the following version information:
 % \ProvidesFile{merlin.mbs}[1998/02/25 3.85a (PWD)]
 %
 % NOTICE:
 % This file may be used for non-profit purposes.
 % It may not be distributed in exchange for money,
 %   other than distribution costs.
 %
 % The author provides it `as is' and does not guarantee it in any way.
 %
 % Copyright (C) 1994-98 Patrick W. Daly
 %-------------------------------------------------------------------
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is    natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
  }
  {}
  { label extra.label sort.label short.list }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {fin.entry}
{ duplicate$ empty$
    'pop$
    'write$
  if$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}

FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  skip$
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ skip$ }

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "and"}

FUNCTION {bbl.editors}
{ "eds." }

FUNCTION {bbl.editor}
{ "ed." }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "edn." }

FUNCTION {bbl.volume}
{ "Vol." }

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{ "no." }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pp." }

FUNCTION {bbl.page}
{ "p." }

FUNCTION {bbl.chapter}
{ "Ch." }
%{ "chap." }

FUNCTION {bbl.techrep}
{ "Tech. Rep." }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "PhD thesis" }

FUNCTION {bbl.first}
{ "1st" }

FUNCTION {bbl.second}
{ "2nd" }

FUNCTION {bbl.third}
{ "3rd" }

FUNCTION {bbl.fourth}
{ "4th" }

FUNCTION {bbl.fifth}
{ "5th" }

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}{ jj}{ f.}" format.name$
%      "{vv~}{ll}{ jj}{ f{.}.}" format.name$
    't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              "," *
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " {et~al.}" *
                }
                { " " * t * }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

% Code to limit number of authors in list to eight. Longer author lists are 
% truncated to et~al. after the first author.
%
% Code courtesy John Collins: 
% http://groups.google.com/group/comp.text.tex/browse_thread/thread/40ee9cd05d7bd92c
%
FUNCTION {format.names.new} % texsupport on 2005/09/23
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr "{vv~}{ll}{, jj}{ f.}" format.name$ 't :=   % last name first
      nameptr #1 >
% If number of names is larger than 8, format with et al.
	    { numnames #8 >
		  {  namesleft #1 >
		      { nameptr #1 >
                          'skip$
			  { ", " * t * }
			  if$ 
		      }
		      { " {et~al.}" * }
	              if$
          }
          {  namesleft #1 >
	          { ", " * t * }
	          { numnames #2 >
		          { "," * }
		          { "," * }
	            if$
	            t "others" =
		          { " {et~al.}" * }
		          { " " * t * }
	            if$
	          }
	         if$
          }
          if$
        }
	    't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}



FUNCTION {format.names.ed}
{ format.names }
FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names.new }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
        { ", " * bbl.editors * }
        { ", " * bbl.editor * }
      if$
    }
  if$
}

FUNCTION {format.in.editors}
{ editor empty$
    { "" }
    { editor format.names.ed
      editor num.names$ #1 >
        { ", " * bbl.editors * }
        { ", " * bbl.editor * }
      if$
    }
  if$
}

FUNCTION {format.note}
{ note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ *
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$
    }
  if$
}

FUNCTION {format.full.names}
{'s :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}" format.name$
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              numnames #2 >
                { "," * }
                'skip$
              if$
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " {et~al.}" *
                }
                { " \& " * t * }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.editor.key.full}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.full.names }
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {author.key.full}
{ author empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {editor.key.full}
{ editor empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { editor format.full.names }
  if$
}

FUNCTION {make.full.names}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.full
    { type$ "proceedings" =
        'editor.key.full
        'author.key.full
      if$
    }
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem[{" write$
  label write$
  ")" make.full.names duplicate$ short.list =
     { pop$ }
     { * }
   if$
  "}]{" * write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in
  " " * }

FUNCTION {format.date}
{ year duplicate$ empty$
    { "empty year in " cite$ * "; set to ????" * warning$
       pop$ "????" }
    'skip$
  if$
  extra.label *
  before.all 'output.state :=
  ", " swap$ *
}

FUNCTION {format.btitle}
{ title
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.connect
      series empty$
        'skip$
        { bbl.of space.word * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { output.state mid.sentence =
            { bbl.number }
            { bbl.number capitalize }
          if$
          number tie.or.space.connect
          series empty$
            { "there's a number but no series in " cite$ * warning$ }
            { bbl.in space.word * series * }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ edition extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s eng.ord 't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { output.state mid.sentence =
        { convert.edition "l" change.case$ " " * bbl.edition * }
        { convert.edition "t" change.case$ " " * bbl.edition * }
      if$
    }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
        { bbl.pages pages n.dashify tie.or.space.connect }
        { bbl.page pages tie.or.space.connect }
      if$
    }
  if$
}

FUNCTION {first.page}
{ 't :=
  ""
    {  t empty$ not t #1 #1 substring$ "-" = not and }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
  while$
}

FUNCTION {format.journal.pages}
{ pages empty$
    'skip$
    { duplicate$ empty$
        { pop$ format.pages }
        {
          ", " *
          pages first.page *
        }
      if$
    }
  if$
}

FUNCTION {format.vol.num.pages}
{ volume field.or.null
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    { "" }
    { type empty$
        { bbl.chapter }
        { type "l" change.case$ }
      if$
      chapter tie.or.space.connect
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
        { word.in booktitle emphasize * }
        { word.in format.in.editors * ", " *
          booktitle emphasize * }
      if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "t" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { bbl.techrep }
    'type
  if$
  number empty$
    { "t" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      word.in
    }
    { bbl.volume capitalize
      volume tie.or.space.connect
      bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.publisher}
{ publisher empty$
    { "empty publisher in " cite$ * warning$ }
    'skip$
  if$
  ""
  address empty$ publisher empty$ and
    'skip$
    {
      publisher empty$
        { address empty$
          'skip$
          { address * }
          if$
        }
        { publisher *
          address empty$
            'skip$
            { ", " * address * }
          if$
        }
      if$
    }
  if$
  output
}

STRINGS {oldname}

FUNCTION {name.or.dash}
{ 's :=
   oldname empty$
     { s 'oldname := s }
     { s oldname =
         { "---" }
         { s 'oldname := s }
       if$
     }
   if$
}

%%%%%%%%  Functions added from astrobib

FUNCTION {format.edn.btitle} % Title should be on stack.
{ duplicate$ empty$ edition empty$ or
    'skip$
    { ", " * format.edition * }
  if$
}

FUNCTION {format.ed.booktitle} % The title should be on the stack.
{ duplicate$ empty$
  { "no book title in " cite$ * warning$ "" pop$ }
  { editor empty$
    author empty$ or  % Empty author means editor already given.
      'format.edn.btitle
      { format.edn.btitle ", " * format.in.editors * }
      if$
  }
  if$
}

FUNCTION {format.full.book.spec} % The title should be on the stack.
{ series empty$
    { format.ed.booktitle
      volume empty$
	{ number empty$
	    'skip$
	    { " there's a number but no series in " cite$ * warning$
	      " No." number tie.or.space.connect * }
	    if$
	}
	{ ", Vol." volume tie.or.space.connect *
	  number empty$
	    'skip$
	    {"Both volume and number fields in " * cite$ * warning$ }
	    if$
	}
	if$
    }
    { volume empty$
	{ format.ed.booktitle ", " * series *
	  number empty$
	    'skip$
	    { " No." number tie.or.space.connect * }
	    if$
	}
	{ series ", Vol." volume tie.or.space.connect *  
          ", " * swap$ format.ed.booktitle *
	  number empty$
	    'skip$
	    {"Both volume and number fields in " * cite$ * warning$ }
	    if$
	}
        if$
    }
    if$
}

%%%%%%%  End of functions from astrobib

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  crossref missing$
    { journal
      "journal" output.check
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.journal.pages
  format.note output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
      name.or.dash
    }
    { format.authors output.nonnull
      name.or.dash
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.date "year" output.check
  date.block
  title format.full.book.spec output
%  format.btitle "title" output.check
%  crossref missing$
%    { format.bvolume output
   new.sentence
%      format.number.series output
   format.publisher
%    }
%    {
%  new.sentence
%      format.book.crossref output.nonnull
%    }
%  if$
%  format.edition output
  format.pages output
  format.note output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.sentence
  howpublished output
  address output
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
      name.or.dash
    }
    { format.authors output.nonnull
      name.or.dash
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.date "year" output.check
  date.block
  title format.full.book.spec output
%  format.btitle "title" output.check
%  crossref missing$
%    {
  format.publisher
%      format.bvolume output
%      format.chapter.pages "chapter and pages" output.check
%  new.sentence
%      format.number.series output
%    }
%    {
%      format.chapter.pages "chapter and pages" output.check
%  new.sentence
%      format.book.crossref output.nonnull
%    }
%  if$
%  format.edition output
%  format.pages "pages" output.check
  format.pages output
  format.note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  bbl.in " " * booktitle format.full.book.spec * output
%  crossref missing$
%    { format.in.ed.booktitle "booktitle" output.check
  format.publisher
%      format.bvolume output
%      format.number.series output
%      format.chapter.pages output
%      format.edition output
%    }
%    { format.incoll.inproc.crossref output.nonnull
%      format.chapter.pages output
%    }
%  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  bbl.in " " * booktitle format.full.book.spec * output
%  crossref missing$
%    { format.in.ed.booktitle "booktitle" output.check
  publisher empty$
    { organization output
      address output
    }
    { organization output
      format.publisher
    }
  if$
%      format.bvolume output
%      format.number.series output
  format.pages output
%    }
%    { format.incoll.inproc.crossref output.nonnull
%      format.pages output
%    }
%  if$
  format.note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  format.edition output
  new.sentence
  organization output
  address output
  format.note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
%  format.title "title" output.check
%  new.sentence
  bbl.mthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  format.title output
  new.sentence
  howpublished output
  format.note output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
%  format.title "title" output.check
%  new.sentence
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  title format.full.book.spec output
%  format.btitle "title" output.check
%  format.bvolume output
%  format.number.series output
%  address output
  new.sentence
  organization output
%  publisher output
  format.publisher
  format.note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.sentence
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  name.or.dash
  format.date "year" output.check
  date.block
  format.title "title" output.check
  format.note "note" output.check
  fin.entry
}

FUNCTION {default.type} { misc }

READ

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

% format.lab.names:
%
% determines "short" names for the abbreviated author information.
% "Long" labels are created in calc.label, using the routine my.full.label
% to format author and editor fields.
%
% There are 4 cases for labels.   (n=3 in the example)
% a) one author             Foo
% b) one to n               Foo, Bar and Baz
% c) use of "and others"    Foo, Bar et al.
% d) more than n            Foo et al.
%
% Code courtesy of John Collins:
% http://groups.google.com/group/comp.text.tex/browse_thread/thread/40ee9cd05d7bd92c/
%
FUNCTION {format.lab.names}
{ 's :=
  s num.names$ 'numnames :=
  numnames #3 >    % change number to number of others allowed before
                   % forcing "et al".
    { s #1 "{vv~}{ll}" format.name$ " {et~al}\mbox{.}" * } % jrh: \mbox{} added
    {
      numnames #1 - 'namesleft :=
      #2 'nameptr :=
      s #1 "{vv~}{ll}" format.name$
        { namesleft #0 > }
        { nameptr numnames =
            { s nameptr "{ff }{vv }{ll}{ jj}" format.name$ "others" =
                { " {et~al}\mbox{.}" * }          % jrh: avoid spacing problems
                { " \& " * s nameptr "{vv~}{ll}" format.name$ * }
              if$
            }
            { ", " * s nameptr "{vv~}{ll}" format.name$ * }
          if$
          nameptr #1 + 'nameptr :=
          namesleft #1 - 'namesleft :=
        }
      while$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{ calc.short.authors
  short.list
  "("
  *
  year duplicate$ empty$
     { pop$ "????" }
     'skip$
  if$
  *
  'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv{ } }{ll{ }}{  f{ }}{  jj{ }}"
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            { t sortify * }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

FUNCTION {presort}
{ calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
        'editor.sort
        'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}

SORT

STRINGS { last.label next.extra }

INTEGERS { last.extra.num number.label }

FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}

FUNCTION {forward.pass}
{ last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}

FUNCTION {reverse.pass}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}

EXECUTE {initialize.extra.label.stuff}

ITERATE {forward.pass}

REVERSE {reverse.pass}

FUNCTION {bib.sort.order}
{ sort.label
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {bib.sort.order}

SORT

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{" number.label int.to.str$ * "}" *
  write$ newline$
  "\expandafter\ifx\csname natexlab\endcsname\relax\def\natexlab#1{#1}\fi"
  write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `mn.bst'.


==> anc/mn2e.cls <==
% Blackwell Science MN journal document class file
% v2.2 for LaTeX 2e
%
% Copyright (C) Blackwell Science 2001
% for LaTeX version 2E, by Leslie Lamport
%

% Preamble to this style file

\NeedsTeXFormat{LaTeX2e}
\ProvidesClass{mn2e}[2001/02/06 v2.2 LaTeX2e MN document class]

\def\@version{2.2}
\typeout{Document Style `MN' v\@version, released 2001 February 20}

%  Journals use two-sided printing.
%
\@twosidetrue
\@twocolumntrue
\@mparswitchtrue
\def\ds@draft{\overfullrule 5pt}
\def\ds@twocolumn{\@twocolumntrue}
\def\ds@onecolumn{\@twocolumnfalse}

% letters option
%
\newif\if@letters
\def\ds@letters{\@letterstrue}

% landscape option
%
\newif\ifSFB@landscape
\def\ds@landscape{\SFB@landscapetrue}

% galley option
%
\newif\ifSFB@galley
\def\ds@galley{\SFB@galleytrue}

% usenatbib option
%
\newif\if@usenatbib
\def\ds@usenatbib{\@usenatbibtrue}

% usedcolumn option
%
\newif\if@usedcolumn
\def\ds@usedcolumn{\@usedcolumntrue}

% usegraphicx option
\newif\if@usegraphicx
\def\ds@usegraphicx{\@usegraphicxtrue\usepackage[dvips]{graphicx}}

% referee option
%
\newif\ifSFB@referee
\def\ds@referee{%
 \SFB@refereetrue
 \@twocolumnfalse
}
\newif\ifdoublesp@cing
\def\ds@doublespacing{%
 \doublesp@cingtrue
}%
%%%
%%% NHT: New AMS fonts option
%%%
\newif\ifNHT@useAMS
\def\ds@useAMS{\NHT@useAMStrue}
%
\ExecuteOptions{a4paper,twoside,final}
\ProcessOptions
%
%  ****************************************
%  *               FONTS                  *
%  ****************************************
%
\lineskip 1pt
\normallineskip 1pt
\ifSFB@referee
  \def\baselinestretch{1.5}
\else
  \ifdoublesp@cing
  \def\baselinestretch{2}
\else
  \def\baselinestretch{1}
\fi\fi
\if@twocolumn
  \renewcommand\normalsize{\@setfontsize\normalsize\@ixpt{11}%
   \abovedisplayskip 6pt plus 2pt minus 2pt
   \belowdisplayskip \abovedisplayskip
   \abovedisplayshortskip 6pt plus 2pt
   \belowdisplayshortskip \abovedisplayshortskip
   \let\@listi\@listI}
 \else
 \ifSFB@referee
  \renewcommand\normalsize{\@setfontsize\normalsize\@xiipt{14}%
   \abovedisplayskip 4pt plus 1pt minus 1pt
   \belowdisplayskip \abovedisplayskip
   \abovedisplayshortskip 4pt plus 1pt
   \belowdisplayshortskip \abovedisplayshortskip
   \let\@listi\@listI}
 \else
 \renewcommand\normalsize{\@setfontsize\normalsize\@ixpt{12}%
   \abovedisplayskip 4pt plus 1pt minus 1pt
   \belowdisplayskip \abovedisplayskip
   \abovedisplayshortskip 4pt plus 1pt
   \belowdisplayshortskip \abovedisplayshortskip
   \let\@listi\@listI}
 \fi
\fi
\newcommand\small{\@setfontsize\small\@viiipt{10}%
 \abovedisplayskip 4pt plus 1pt minus 1pt
 \belowdisplayskip \abovedisplayskip
 \abovedisplayshortskip 4pt plus 1pt
 \belowdisplayshortskip \abovedisplayshortskip
 \def\@listi{\leftmargin\leftmargini
  \topsep 2pt plus 1pt minus 1pt
  \parsep \z@
  \itemsep 2pt}}
\newcommand\footnotesize{\@setfontsize\footnotesize\@viiipt{10}%
 \abovedisplayskip 4pt plus 1pt minus 1pt
 \belowdisplayskip \abovedisplayskip
 \abovedisplayshortskip 4pt plus 1pt
 \belowdisplayshortskip \abovedisplayshortskip
 \renewcommand\@listi{\leftmargin\leftmargini
  \topsep 2pt plus 1pt minus 1pt
  \parsep \z@
  \itemsep 2pt}}
\newcommand\scriptsize{\@setfontsize\scriptsize\@vipt{8}}
\newcommand\tiny{\@setfontsize\tiny\@vpt{6}}
%
\if@twocolumn
   \newcommand\large{\@setfontsize\large\@xpt{11}}
 \else
  \newcommand\large{\@setfontsize\large\@xpt{12}}
 \fi
\newcommand\Large{\@setfontsize\Large\@xiipt{14}}
\newcommand\LARGE{\@setfontsize\LARGE\@xivpt{17}}
\newcommand\huge{\@setfontsize\huge\@xviipt{20}}
\newcommand\Huge{\@setfontsize\Huge\@xxpt{25}}
%
\newcommand\sevensize{\@setfontsize\sevensize\@viipt{8}}
%
\normalsize

%%%%%%%%%%%%%%%%%%%%%%%% Extra Math / Symbol code %%%%%%%%%%%%%%%%%%%%%%%%

  \newcommand{\rmn}[1]{{\mathrm{#1}}}
  \newcommand{\itl}[1]{{\mathit{#1}}}
  \newcommand{\bld}[1]{{\mathbf{#1}}}

\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand\cal{\@fontswitch{\relax}{\mathcal}}
\DeclareRobustCommand\mit{\@fontswitch{\relax}{\mathchoice}}
%

\def\hexnumber#1{\ifcase#1 0\or1\or2\or3\or4\or5\or6\or7%
  \or8\or9\or A\or B\or C\or D\or E\or F\fi}

\def\setboxz@h{\setbox\z@\hbox}
\def\wdz@{\wd\z@}
\def\boxz@{\box\z@}
\def\setbox@ne{\setbox\@ne}
\def\wd@ne{\wd\@ne}

\def\math@atom#1#2{%
   \binrel@{#1}\binrel@@{#2}}
\def\binrel@#1{\setboxz@h{\thinmuskip0mu
  \medmuskip\m@ne mu\thickmuskip\@ne mu$#1\m@th$}%
 \setbox@ne\hbox{\thinmuskip0mu\medmuskip\m@ne mu\thickmuskip
  \@ne mu${}#1{}\m@th$}%
 \setbox\tw@\hbox{\hskip\wd@ne\hskip-\wdz@}}
\def\binrel@@#1{\ifdim\wd2<\z@\mathbin{#1}\else\ifdim\wd\tw@>\z@
 \mathrel{#1}\else{#1}\fi\fi}

% These must be here because \newif and \newtoks are defined \outer.
\newif\iffirstta
\newtoks\math@groups
\newif\ifd@f


% Make these do nothing (for backwards compatibility}
\let\loadboldmathitalic=\relax
\let\loadboldgreek=\relax

% font definitions for NFSS release 2

\newcommand{\textbfit}[1]{\textbf{\textit{#1}}}
\newcommand{\mathbfit}[1]{\textbf{\textit{#1}}}
\newcommand{\textbfss}[1]{\textbf{\textsf{#1}}}
\newcommand{\mathbfss}[1]{\textbf{\textsf{#1}}}

  %
  \def\mathch{\protect\p@mathch}
  \def\p@mathch#1#2{%
    \begingroup
    \let\@nomath\@gobble \mathversion{#1}%
    \math@atom{#2}{%
    \mathchoice%
      {\hbox{$\m@th\displaystyle#2$}}%
      {\hbox{$\m@th\textstyle#2$}}%
      {\hbox{$\m@th\scriptstyle#2$}}%
      {\hbox{$\m@th\scriptscriptstyle#2$}}}%
  \endgroup}
  %
  \def\bmath{\protect\p@boldm}
  \def\p@boldm#1{\mathch{bold}{#1}}
%

  \let\mit=\mathnormal
  %
  % The following is needed because NFSS release 2
  % does not define the bold
  % math symbol font to be available!
  %
  \SetSymbolFont{symbols}{bold}{OMS}{cmsy}{b}{n}
  %
  \DeclareSymbolFont{bmisymbols}{OML}{cmm}{b}{it}
  \DeclareMathSymbol{\balpha}{0}{bmisymbols}{"0B}
  \DeclareMathSymbol{\bbeta}{0}{bmisymbols}{"0C}
  \DeclareMathSymbol{\bgamma}{0}{bmisymbols}{"0D}
  \DeclareMathSymbol{\bdelta}{0}{bmisymbols}{"0E}
  \DeclareMathSymbol{\bepsilon}{0}{bmisymbols}{"0F}
  \DeclareMathSymbol{\bzeta}{0}{bmisymbols}{"10}
  \DeclareMathSymbol{\boldeta}{0}{bmisymbols}{"11}
  \DeclareMathSymbol{\btheta}{0}{bmisymbols}{"12}
  \DeclareMathSymbol{\biota}{0}{bmisymbols}{"13}
  \DeclareMathSymbol{\bkappa}{0}{bmisymbols}{"14}
  \DeclareMathSymbol{\blambda}{0}{bmisymbols}{"15}
  \DeclareMathSymbol{\bmu}{0}{bmisymbols}{"16}
  \DeclareMathSymbol{\bnu}{0}{bmisymbols}{"17}
  \DeclareMathSymbol{\bxi}{0}{bmisymbols}{"18}
  \DeclareMathSymbol{\bpi}{0}{bmisymbols}{"19}
  \DeclareMathSymbol{\brho}{0}{bmisymbols}{"1A}
  \DeclareMathSymbol{\bsigma}{0}{bmisymbols}{"1B}
  \DeclareMathSymbol{\btau}{0}{bmisymbols}{"1C}
  \DeclareMathSymbol{\bupsilon}{0}{bmisymbols}{"1D}
  \DeclareMathSymbol{\bphi}{0}{bmisymbols}{"1E}
  \DeclareMathSymbol{\bchi}{0}{bmisymbols}{"1F}
  \DeclareMathSymbol{\bpsi}{0}{bmisymbols}{"20}
  \DeclareMathSymbol{\bomega}{0}{bmisymbols}{"21}
  \DeclareMathSymbol{\bvarepsilon}{0}{bmisymbols}{"22}
  \DeclareMathSymbol{\bvartheta}{0}{bmisymbols}{"23}
  \DeclareMathSymbol{\bvarpi}{0}{bmisymbols}{"24}
  \DeclareMathSymbol{\bvarrho}{0}{bmisymbols}{"25}
  \DeclareMathSymbol{\bvarsigma}{0}{bmisymbols}{"26}
  \DeclareMathSymbol{\bvarphi}{0}{bmisymbols}{"27}
  %

%% Define font shapes for Euler upright Math
\ifNHT@useAMS
      \DeclareSymbolFont{UPM}{U}{eur}{m}{n}
      \SetSymbolFont{UPM}{bold}{U}{eur}{b}{n}
      \DeclareSymbolFont{AMSa}{U}{msa}{m}{n}
      \DeclareMathSymbol{\upi}{0}{UPM}{"19}
      \DeclareMathSymbol{\umu}{0}{UPM}{"16}
      \DeclareMathSymbol{\upartial}{0}{UPM}{"40}
      \DeclareMathSymbol{\leqslant}{3}{AMSa}{"36}
      \DeclareMathSymbol{\geqslant}{3}{AMSa}{"3E}
      \DeclareMathSymbol{\la}{3}{AMSa}{46}
      \DeclareMathSymbol{\ga}{3}{AMSa}{38}
      %
      \let\oldle=\le     \let\oldleq=\leq
      \let\oldge=\ge     \let\oldgeq=\geq
      \let\leq=\leqslant \let\le=\leqslant
      \let\geq=\geqslant \let\ge=\geqslant

\else
     \newcommand{\upi}{\pi}
     \newcommand{\umu}{\mu}
     \newcommand{\upartial}{\partial}
     \newcommand{\la}{\,\rlap{\raise 0.5ex\hbox{$<$}}{\lower 1.0ex\hbox{$\sim$}}\,}
     \newcommand{\ga}{\,\rlap{\raise 0.5ex\hbox{$>$}}{\lower 1.0ex\hbox{$\sim$}}\,}

\fi

% Astronomy and Astrophysics symbol macros

\newcommand\getsto{\mathrel{\mathchoice {\vcenter{\offinterlineskip
\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr\gets\cr\to\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr\gets
\cr\to\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr\gets
\cr\to\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
\gets\cr\to\cr}}}}}

\newcommand\cor{\mathrel{\mathchoice {\hbox{$\widehat=$}}{\hbox{$\widehat=$}}
{\hbox{$\reset@font\scriptstyle\hat=$}}
{\hbox{$\reset@font\scriptscriptstyle\hat=$}}}}

\newcommand\lid{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr<\cr\noalign{\vskip1.2pt}=\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr<\cr
\noalign{\vskip1.2pt}=\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr<\cr
\noalign{\vskip1pt}=\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
<\cr
\noalign{\vskip0.9pt}=\cr}}}}}

\newcommand\gid{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr>\cr\noalign{\vskip1.2pt}=\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr>\cr
\noalign{\vskip1.2pt}=\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr>\cr
\noalign{\vskip1pt}=\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
>\cr
\noalign{\vskip0.9pt}=\cr}}}}}

\newcommand\sol{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr\sim\cr<\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr\sim\cr
<\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr\sim\cr
<\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
\sim\cr<\cr}}}}}

\newcommand\sog{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr\sim\cr>\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr\sim\cr
>\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr
\sim\cr>\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
\sim\cr>\cr}}}}}

\newcommand\lse{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr<\cr\simeq\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr
<\cr\simeq\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr
<\cr\simeq\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
<\cr\simeq\cr}}}}}

\newcommand\gse{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr>\cr\simeq\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr
>\cr\simeq\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr
>\cr\simeq\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
>\cr\simeq\cr}}}}}

\newcommand\grole{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr>\cr\noalign{\vskip-1.5pt}<\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr
>\cr\noalign{\vskip-1.5pt}<\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr
>\cr\noalign{\vskip-1pt}<\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
>\cr\noalign{\vskip-0.5pt}<\cr}}}}}

\newcommand\leogr{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr<\cr\noalign{\vskip-1.5pt}>\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr
<\cr\noalign{\vskip-1.5pt}>\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr
<\cr\noalign{\vskip-1pt}>\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
<\cr\noalign{\vskip-0.5pt}>\cr}}}}}

\newcommand\loa{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr<\cr\approx\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr
<\cr\approx\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr
<\cr\approx\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
<\cr\approx\cr}}}}}

\newcommand\goa{\mathrel{\mathchoice {\vcenter{\offinterlineskip\halign{\hfil
$\reset@font\displaystyle##$\hfil\cr>\cr\approx\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\textstyle##$\hfil\cr
>\cr\approx\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptstyle##$\hfil\cr
>\cr\approx\cr}}}
{\vcenter{\offinterlineskip\halign{\hfil$\reset@font\scriptscriptstyle##$\hfil\cr
>\cr\approx\cr}}}}}

\newcommand\sun{\hbox{$\odot$}}
\newcommand\earth{\hbox{$\oplus$}}
\newcommand\degr{\hbox{$^\circ$}}
\newcommand\diameter{{\ifmmode\mathchoice
{\ooalign{\hfil\hbox{$\reset@font\displaystyle/$}\hfil\crcr
{\hbox{$\reset@font\displaystyle\mathchar"20D$}}}}
{\ooalign{\hfil\hbox{$\reset@font\textstyle/$}\hfil\crcr
{\hbox{$\reset@font\textstyle\mathchar"20D$}}}}
{\ooalign{\hfil\hbox{$\reset@font\scriptstyle/$}\hfil\crcr
{\hbox{$\reset@font\scriptstyle\mathchar"20D$}}}}
{\ooalign{\hfil\hbox{$\reset@font\scriptscriptstyle/$}\hfil\crcr
{\hbox{$\reset@font\scriptscriptstyle\mathchar"20D$}}}}
\else{\ooalign{\hfil/\hfil\crcr\mathhexbox20D}}%
\fi}}

\newcommand\sq{\ifmmode\squareforqed\else{\unskip\nobreak\hfil
\penalty50\hskip1em\null\nobreak\hfil\squareforqed
\parfillskip=0pt\finalhyphendemerits=0\endgraf}\fi}
\newcommand\squareforqed{\hbox{\rlap{$\sqcap$}$\sqcup$}}

\newcommand{\romn}[1] {{\mathrm #1}}

\newcommand\fd{\hbox{$.\!\!^{\reset@font\romn d}$}}
\newcommand\fh{\hbox{$.\!\!^{\reset@font\romn h}$}}
\newcommand\fm{\hbox{$.\!\!^{\reset@font\romn m}$}}
\newcommand\fs{\hbox{$.\!\!^{\reset@font\romn s}$}}
\newcommand\fdg{\hbox{$.\!\!^\circ$}}
\newcommand\farcm{\hbox{$.\mkern-4mu^\prime$}}
\newcommand\farcs{\hbox{$.\!\!^{\prime\prime}$}}
\newcommand\fp{\hbox{$.\!\!^{\reset@font\reset@font\scriptscriptstyle\romn p}$}}
\newcommand\arcmin{\hbox{$^\prime$}}
\newcommand\arcsec{\hbox{$^{\prime\prime}$}}

\def\micron{\hbox{$\umu$m}}

%%%Command to produce a box round selected text
%%%NB This is for use in the file mnguide only -- it is NOT
%%%    to be used in the journal
\newcommand{\boxit}[1]{%
 \noindent\fbox{%
   \begin{minipage}[]{84mm}#1\end{minipage}
 }
}

%%%%%%%%%%%%%%%%%%%%% End of Extra Math / Symbol code %%%%%%%%%%%%%%%%%%%%%

%  ****************************************
%  *            PAGE LAYOUT               *
%  ****************************************
%
% SIDE MARGINS:
\if@twocolumn
  \setlength\oddsidemargin{-2.5pc}
  \setlength\evensidemargin{-2.5pc}
\else
 \ifSFB@referee
  \setlength\oddsidemargin{\z@}
  \setlength\evensidemargin{\z@}
 \else
  \setlength\oddsidemargin{-2pc}
  \setlength\evensidemargin{-2pc}
 \fi
\fi
\setlength\marginparwidth{4pc}
\setlength\marginparsep{0.5pc}

% VERTICAL SPACING:
%\if@twocolumn
  \setlength\topmargin{-2pc}
%\else
  \setlength\topmargin{\z@}
%\fi
\setlength{\headheight}{14pt}
\setlength{\headsep}   {15pt}
\setlength{\topskip}   {9pt}
\setlength{\footskip}  {22pt} %was 26 pt
%
% DIMENSION OF TEXT: % SFB 0.1.01
%
\newdimen\SFB@measure
\SFB@measure 42pc
%
\setlength\textheight{682pt}
\setlength\textwidth{\SFB@measure}
%
\ifSFB@landscape
 \setlength\textwidth{\textheight}
 \setlength\textheight{\SFB@measure}
\fi
\ifSFB@referee
 \setlength\textwidth{39pc}
\fi
\setlength\columnsep{2pc}
\setlength\columnseprule{0pt}

% FOOTNOTES:
\setlength\footnotesep{6pt}
\setlength\skip{\footins 19.5pt plus 12pt minus 1pt}

% FLOATS:
\setlength\floatsep{ 12pt plus 5.5pt minus 1pt}
\setlength\textfloatsep{ 12pt plus 7.5pt}
\setlength\intextsep{ 12pt plus 5.5pt minus 2pt}
\setlength\dblfloatsep{ 12pt plus 5.5pt minus 2pt }
\setlength\dbltextfloatsep{ 15pt plus 4.5pt minus 3pt}
\setlength\@fptop{ 0pt plus 0fil}
\setlength\@fpsep{ 12pt plus 0fil }
\setlength\@fpbot{ 0pt plus 0fil }
\setlength\@dblfptop{ 0pt plus 0fil}
\setlength\@dblfpsep{ 12pt plus 0fil}
\setlength\@dblfpbot{ 0pt plus 0fil}
\setlength\marginparpush{ 5pt }

%  ****************************************
%  *           PARAGRAPHING               *
%  ****************************************
%
\newlength{\realparindent} % needed for abstract
\setlength\parskip{ \z@ plus .1pt }
\setlength\parindent{ 18pt }
\setlength{\realparindent}{\parindent}
\setlength\partopsep{ 0pt plus 1pt }
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301
\@beginparpenalty -\@lowpenalty
\@endparpenalty -\@lowpenalty
\@itempenalty -\@lowpenalty
\clubpenalty=0
\widowpenalty=10000

%  ****************************************
%  *       PARTS & SECTIONS NUMBERS       *
%  ****************************************
%
\newcounter {part}
\newcounter {section}
\newcounter {subsection}[section]
\newcounter {subsubsection}[subsection]
\newcounter {paragraph}[subsubsection]
\newcounter {subparagraph}[paragraph]
\def\thepart {\arabic{part}}
\def\thesection {\arabic{section}}
\def\thesubsection    {\thesection.\arabic{subsection}}
\def\thesubsubsection {\thesubsection.\arabic{subsubsection}}
\def\theparagraph     {\thesubsubsection.\arabic{paragraph}}
\def\thesubparagraph  {\theparagraph.\arabic{subparagraph}}

%%%Additional material below is from GJI class file
% Sometimes people want to number equations by section, rather than
% sequentially through the whole paper.

\newcommand\eqsecnum{
    \@newctr{equation}[section]
   \def\theequation{\normalsize\mbox{\arabic{section}.\arabic{equation}}}}

\newcommand\eqsubsecnum{
    \@newctr{equation}[subsection]
    \def\theequation{\normalsize%
    \mbox{\arabic{section}.\arabic{subsection}.\arabic{equation}}}}

%  ****************************************
%  *                PARTS                 *
%  ****************************************
%
\def\part{\par \addvspace{4ex}\@afterindentfalse
 \secdef\@part\@spart}
\def\@part[#1]#2{\ifnum \c@secnumdepth >\m@ne
  \refstepcounter{part}
  \addcontentsline{toc}{part}{Part \thepart: #1}
 \else \addcontentsline{toc}{part}{#1}
 \fi
 {\parindent 0pt \raggedright
  \ifnum \c@secnumdepth >\m@ne
   \reset@font\large\rm PART
   \ifcase\thepart \or ONE \or TWO \or THREE \or FOUR \or FIVE
    \or SIX \or SEVEN \or EIGHT \or NINE \or TEN \else \fi
   \par \nobreak
  \fi
  \reset@font\LARGE \rm #2 \markboth{}{}\par }
 \nobreak \vskip 3ex \@afterheading}
\def\@spart#1{{\parindent 0pt \raggedright
  \reset@font\LARGE \rm #1\par}
 \nobreak \vskip 3ex \@afterheading}

%  ****************************************
%  *               SECTIONS               *
%  ****************************************
%
% \@startsection modified to leave less space before \subsection
%    if it immediately follows \section

% \@startsection {NAME}{LEVEL}{INDENT}{BEFORESKIP}{AFTERSKIP}{STYLE}

\newif\if@levelone

\def\@startsection#1#2#3#4#5#6{\if@noskipsec \leavevmode \fi
   \par \@tempskipa #4\relax
   \@afterindenttrue
   \ifnum #2=\@ne  % if level=1 ie. section
     \global\@levelonetrue
   \else
     \global\@levelonefalse
   \fi
   \ifdim \@tempskipa <\z@ \@tempskipa -\@tempskipa \@afterindentfalse\fi
   \if@nobreak
     \everypar{}\ifnum#2=2 \vskip 0pt plus1pt\fi % was 6pt
   \else
     \addpenalty{\@secpenalty}\addvspace{\@tempskipa}
   \fi \@ifstar
     {\@ssect{#3}{#4}{#5}{#6}}{\@dblarg{\@sect{#1}{#2}{#3}{#4}{#5}{#6}}}}

\def\SFB@hangraggedright{\rightskip=\@flushglue \let\\=\@centercr \parindent=0pt}

\newif\if@firstsection
\@firstsectiontrue
\def\section{%
 \if@firstsection \fixfootnotes\@firstsectionfalse \fi%
 \@startsection{section}{1}{\z@}
 {-24pt plus -12pt minus -1pt}{6pt}
 {\SFB@hangraggedright\reset@font\normalsize\bf}}
\def\subsection{\@startsection{subsection}{2}{\z@}
 {-18pt plus -9pt minus -1pt}{6pt}
 {\SFB@hangraggedright\reset@font\normalsize\bf}}
\def\subsubsection{\@startsection{subsubsection}{3}{\z@}
 {-18pt plus -9pt minus -1pt}{6pt}
 {\SFB@hangraggedright\reset@font\normalsize\it}}
\def\paragraph{\@startsection{paragraph}{4}{\z@}
 {12pt plus 2.25pt minus 1pt}{-0.5em}{\reset@font\normalsize\bf}}
\def\subparagraph{\@startsection{subparagraph}{5}{\parindent}
 {12pt plus 2.25pt minus 1pt}{-0.5em}{\reset@font\normalsize\it}}
\setcounter{secnumdepth}{4} % SFB 0.1.01
%
% \@sect{NAME}{LEVEL}{INDENT}{BEFORESKIP}{AFTERSKIP}{STYLE}[ARG1]{ARG2}
\def\@sect#1#2#3#4#5#6[#7]#8{%
  \ifnum #2>\c@secnumdepth
    \def\@svsec{}%
  \else
    \refstepcounter{#1}%
    \if@levelone % is it a \section or \section*
      \ifSFB@appendix
        \edef\@svsec{}%
      \else
        \edef\@svsec{\csname the#1\endcsname\hskip 1em}%
      \fi
    \else
      \edef\@svsec{\csname the#1\endcsname\hskip 1em}%
    \fi
  \fi
  \@tempskipa #5\relax
  \ifdim \@tempskipa>\z@
    \begingroup #6\relax
    \if@levelone
      \ifSFB@appendix
        \@hangfrom{\hskip #3\relax\@svsec}{\interlinepenalty \@M
        APPENDIX \csname the#1\endcsname:\hskip 0.5em\uppercase{#8}\par}%
      \else
        \@hangfrom{\hskip #3\relax\@svsec}{\interlinepenalty \@M
        \uppercase{#8}\par}%
      \fi
    \else
      \@hangfrom{\hskip #3\relax\@svsec}{\interlinepenalty \@M #8\par}%
    \fi
  \endgroup
   \csname #1mark\endcsname{#7}%
   \addcontentsline{toc}{#1}{\ifnum #2>\c@secnumdepth \else %ajw
   \protect\numberline{\csname the#1\endcsname}\fi #7}%ajw
 \else
  \def\@svsechd{#6\hskip #3\@svsec \if@levelone \uppercase{#8}\else #8\fi
  \csname #1mark\endcsname{#7}
  \addcontentsline{toc}{#1}{\ifnum #2>\c@secnumdepth \else %ajw
  \protect\numberline{\csname the#1\endcsname}\fi#7}%ajw
  }\fi
 \@xsect{#5}}

% from latex.tex
%   \@ssect{INDENT}{BEFORESKIP}{AFTERSKIP}{STYLE}{ARG}
\def\@ssect#1#2#3#4#5{%
  \@tempskipa #3\relax
    \ifdim \@tempskipa>\z@
      \begingroup #4\@hangfrom{\hskip #1}{%
      \interlinepenalty \@M
      \if@levelone
        \uppercase{#5}%
      \else {#5}%
      \fi\par}%
     \endgroup
    \else
      \def\@svsechd{#4\hskip #1\relax
      \if@levelone
        \uppercase{#5}%
      \else {#5}%
      \fi}
    \fi
  \@xsect{#3}%
}

\newif\ifSFB@appendix
\def\appendix{\par
 \SFB@appendixtrue
 \@addtoreset{equation}{section}
 \@addtoreset{table}{section}
 \@addtoreset{figure}{section}
 \setcounter{section}{0}
 \setcounter{equation}{0}
 \setcounter{figure}{0}
 \setcounter{table}{0}
 \def\thesection{\Alph{section}}
 \renewcommand\thesubsection{\thesection\arabic{subsection}}
 \renewcommand\theequation{\thesection\arabic{equation}}
  \renewcommand\thefigure{\thesection\@arabic\c@figure}
  \renewcommand\thetable{\thesection\@arabic\c@table}
}

%  ****************************************
%  *               SKIPS                  *
%  ****************************************
%
\newskip\@indentskip
\newskip\smallindent
\newskip\@footindent
\newskip\@leftskip
\@indentskip=18pt
\smallindent=1.5em
\@footindent=\smallindent
\@leftskip=\z@

%  ****************************************
%  *                LISTS                 *
%  ****************************************
%
\setlength\leftmargini{   \z@ }
\setlength\leftmarginii{  1em }
\setlength\leftmarginiii{ 1em }
\setlength\leftmarginiv{  1em }
\setlength\leftmarginv{  1pc }
\setlength\leftmarginvi{  1pc }
\setlength\leftmargin{\leftmargini}
\setlength\labelsep{ 0.5em}
\labelwidth\leftmargini\advance\labelwidth-\labelsep
%
% label macros for Range-Left and Range-Right labels
\def\makeRLlabel#1{\rlap{#1}\hss}
\def\makeRRlabel#1{\hss\llap{#1}}
\def\makenewlabel#1{#1}
%
\def\@listI{\leftmargin\leftmargini
 \parsep \z@
 \topsep 6pt plus 1pt minus 1pt
 \itemsep \z@ plus .1pt
}
\let\@listi\@listI
\@listi
\def\@listii{\leftmargin\leftmarginii
 \topsep 6pt plus 1pt minus 1pt
 \parsep \z@
 \itemsep \z@ plus .1pt
}
\def\@listiii{\leftmargin\leftmarginiii
 \topsep 6pt plus 1pt minus 1pt
 \parsep \z@
 \partopsep \z@
 \itemsep \topsep
}
\def\@listiv{\leftmargin\leftmarginiv
}
\def\@listv{\leftmargin\leftmarginv
 \labelwidth\leftmarginv\advance\labelwidth-\labelsep
}
\def\@listvi{\leftmargin\leftmarginvi
 \labelwidth\leftmarginvi\advance\labelwidth-\labelsep
}
%
% ITEMIZE
\def\itemize{%
  \ifnum \@itemdepth >3 \@toodeep
  \else \advance\@itemdepth \@ne
   \edef\@itemitem{labelitem\romannumeral\the\@itemdepth}%
   \list{\csname\@itemitem\endcsname}%
   {\let\makelabel\makeRRlabel}%
   \parindent 1em%
   \leftmargin 3.5em\labelsep 0.5em\itemindent 2.0em\labelwidth 0.5em%
  \fi}
\def\labelitemi{$\bullet$}
\def\labelitemii{--}
\def\labelitemiii{$\cdot$}
\def\labelitemiv{*}
%
% ENUMERATE
% SFB -- enumerate with optional argument to set left margin...
\def\enumerate{\ifnum \@enumdepth >3 \@toodeep \else
  \advance\@enumdepth \@ne
  \edef\@enumctr{enum\romannumeral\the\@enumdepth}%
 \fi
 \@ifnextchar [{\@enumeratetwo}{\@enumerateone}%
}
\def\@enumeratetwo[#1]{%
 \list{\csname label\@enumctr\endcsname}%
  {\settowidth\labelwidth{[#1]}
   \leftmargin\z@
   \listparindent 1em
   \usecounter{\@enumctr}
   \let\makelabel\makenewlabel}
}
\def\@enumerateone{%
 \list{\csname label\@enumctr\endcsname}%
  {\usecounter{\@enumctr}\itemindent 1em\listparindent 1em
   \let\makelabel\makenewlabel}}
%
\def\labelenumi{\theenumi}
\def\theenumi{(\roman{enumi})}
\def\labelenumii{\theenumii}
\def\theenumii{(\alph{enumii})}
\def\p@enumii{\theenumi}
\def\labelenumiii{\theenumiii}
\def\theenumiii{(\arabic{enumiii})}
\def\p@enumiii{\theenumi(\theenumii)}
\def\labelenumiv{\theenumiv}
\def\theenumiv{(\Alph{enumiv})}
\def\p@enumiv{\p@enumiii\theenumiii}
%
% DESCRIPTION
\def\descriptionlabel#1{\reset@font\bf #1}
\def\description{\list{}{\labelwidth\z@
  \leftmargin \z@
  \itemindent 1em
}}
\let\enddescription\endlist

%  ****************************************
%  *            DISPLAYED TEXT            *
%  ****************************************
%
% VERSE
\def\verse{\let\\=\@centercr
 \list{}{\itemsep\z@
  \itemindent -\@indentskip
  \listparindent \itemindent
  \rightmargin\leftmargin
  \advance\leftmargin \@indentskip}\item[]}
\let\endverse\endlist
%
% QUOTATION
\def\quotation{\list{}{\listparindent \smallindent
%  \itemindent\listparindent
  \leftmargin\z@\rightmargin\leftmargin
  \parsep 0pt plus 1pt}\item[]\reset@font\small}
\let\endquotation=\endlist
%
% QUOTE
\def\quote{\list{}{\leftmargin\z@\rightmargin\leftmargin}\item[]%
  \reset@font\small}
\let\endquote=\endlist
%
% BSL QUOTE
\newenvironment{lquote}{\begin{list}{}%
  {\setlength{\leftmargin}{2em}}
  \item[]}
  {\end{list}}
%
%  ****************************************
%  *         OTHER ENVIRONMENTS           *
%  ****************************************
%
% THEOREM
\def\@begintheorem#1#2{\reset@font\rm \trivlist \item[\hskip \labelsep
  {\reset@font\bf #1\ #2.}]}
\def\@opargbegintheorem#1#2#3{\reset@font\rm \trivlist
  \item[\hskip \labelsep{\reset@font\bf #1\ #2.\ (#3)}]}
\def\@endtheorem{\endtrivlist}
%
% PROOF
\def\proof{\reset@font\rm \trivlist \item[\hskip \labelsep
  {\reset@font\it Proof.}]}
\def\endproof{\hspace*{1em}{\begin{picture}(6.5,6.5)%
  \put(0,0){\framebox(6.5,6.5){}}\end{picture}}\endtrivlist}
\@namedef{proof*}{\reset@font\rm \trivlist \item[\hskip \labelsep
  {\reset@font\it Proof.}]}
\@namedef{endproof*}{\endtrivlist}
\def\proofbox{\begin{picture}(6.5,6.5)%
  \put(0,0){\framebox(6.5,6.5){}}\end{picture}}
%
% TITLEPAGE
\def\titlepage{\@restonecolfalse\if@twocolumn\@restonecoltrue\onecolumn
  \else \newpage \fi \thispagestyle{empty}\c@page\z@}
\def\endtitlepage{\if@restonecol\twocolumn \else \newpage \fi}

% ARRAY AND TABULAR
%
\arraycolsep   5pt
\tabcolsep     6pt
\arrayrulewidth .5pt
\doublerulesep 1.5pt

\def\tabular{\def\@halignto{}
 \def\hline{\noalign{\ifnum0=`}\fi
  \vskip 3pt
  \hrule \@height \arrayrulewidth
  \vskip 3pt
  \futurelet \@tempa\@xhline}
 \def\fullhline{\noalign{\ifnum0=`}\fi
  \vskip 3pt
  \hrule \@height \arrayrulewidth
  \vskip 3pt
  \futurelet \@tempa\@xhline}
 \def\@xhline{\ifx\@tempa\hline
   \vskip -6pt
   \vskip \doublerulesep
  \fi
  \ifnum0=`{\fi}}
  \def\@arrayrule{\@addtopreamble{\hskip -.5\arrayrulewidth
%                                  \vrule \@width \arrayrulewidth
                                  \hskip .5\arrayrulewidth}}
\@tabular
}
% TABBING
%
\tabbingsep \labelsep

% MINIPAGE
%
\skip\@mpfootins = \skip\footins

% FRAMEBOX
%
% Space left between box and text by \fbox and \framebox.
\fboxsep = 3pt
% Width of rules in box made by \fbox and \framebox.
\fboxrule = \arrayrulewidth

%  ****************************************
%  *         TITLE AND ABSTRACT           *
%  ****************************************
%
\def\maketitle{\par
 \begingroup
  \if@twocolumn
   \twocolumn[\vspace*{17pt}\@maketitle]
  \else
   \newpage
   \global\@topnum\z@
   \@maketitle
  \fi
  \thispagestyle{titlepage}
 \endgroup
 \let\maketitle\relax
 \let\@maketitle\relax
 \gdef\@author{}
 \gdef\@title{}
 \let\thanks\relax
}
\def\newauthor{%                       DE's definitions
  \end{tabular}\par
  \begin{tabular}[t]{@{}l@{}}\let\\=\author@nextline%
}
\def\and{%
  \end{tabular}\vskip 3pt\par
  \begin{tabular}[t]{@{}l@{}}\let\\=\author@nextline%
}
\def\@maketitle{\newpage
 \vspace*{7pt}
 {\raggedright \sloppy
  {\reset@font\huge \bf \@title \par}
  \vskip 23pt
  {\reset@font\LARGE
   \begin{tabular}[t]{@{}l@{}}\let\\=\author@nextline\@author
   \end{tabular}
   \par}
  \vskip 22pt
 }                          %End of DE's definitions
 \par\noindent
 {\reset@font\small \@date \par}
 \vskip 22pt
}

\def\author@nextline{          %DE's definition
\tabularnewline[-7pt]\reset@font\small\it\ignorespaces
\let\\=\author@nextline}       %let command added by NT to bring
                               % subsequent lines into correct format

%
\def\abstract{\if@twocolumn
   \start@SFBbox\@abstract
 \else
   \@abstract
 \fi}
\def\endabstract{\if@twocolumn
   \endlist\finish@SFBbox
 \else
  \endlist
 \fi}
\def\@abstract{\list{}{%
    \listparindent\realparindent
    \itemindent\z@
    \labelwidth\z@ \labelsep\z@
    \leftmargin 11pc\rightmargin\z@
    \parsep 0pt plus 1pt}\item[]%
    \reset@font\normalsize{\bf ABSTRACT}\\\reset@font\large
} % SFB 0.1.01
%
\newif\ifSFB@keywords
\def\keywords{\if@twocolumn
  \start@SFBbox\@keywords
 \else
  \@keywords
 \fi
}
\def\@keywords{\list{}{%
    \labelwidth\z@ \labelsep\z@
    \leftmargin 11pc\rightmargin\z@  % was 11pc\right....
    \parsep 0pt plus 1pt}\item[]\reset@font\large{\bf Key words: }%
}
\def\endkeywords{\if@twocolumn
  \endlist\addvspace{37pt plus 0.5\baselineskip}\finish@SFBbox
 \else
  \endlist
 \fi
 \@thanks
 \gdef\@thanks{}
 \SFB@keywordstrue
}
\def\nokeywords{\ifSFB@keywords\else
 \if@twocolumn \start@SFBbox\addvspace{37pt}\finish@SFBbox \fi
 \@thanks
 \gdef\@thanks{}\fi
}

\def\author@tabular{\def\@halignto{}\@authortable}
\let\endauthor@tabular=\endtabular
%
\def\author@tabcrone{\vspace{2pt}{\ifnum0=`}\fi%
  \@xtabularcr[-7pt]\reset@font\small\it
  \let\\=\author@tabcrtwo\ignorespaces}
%
\def\author@tabcrtwo{{\ifnum0=`}\fi\@xtabularcr[-7pt]\reset@font\small\it
 \let\\=\author@tabcrtwo\ignorespaces}
%
\def\@authortable{\leavevmode \hbox \bgroup $\let\@acol\@tabacol
 \let\@classz\@tabclassz \let\@classiv\@tabclassiv
 \let\\=\author@tabcrone\ignorespaces \@tabarray}

\def\start@SFBbox{\@next\@currbox\@freelist{}{}%
 \global\setbox\@currbox
 \vbox\bgroup
  \hsize \textwidth
  \@parboxrestore
}
\def\finish@SFBbox{\par\vskip -\dbltextfloatsep
  \egroup
  \global\count\@currbox\tw@
  \global\@dbltopnum\@ne
  \global\@dbltoproom\maxdimen\@addtodblcol
  \global\vsize\@colht
  \global\@colroom\@colht
}

%  ****************************************
%  *            PAGE STYLES               *
%  ****************************************
%
\mark{{}{}}
\gdef\@author{\mbox{}}
\def\author{\@ifnextchar [{\@authortwo}{\@authorone}}
\def\@authortwo[#1]#2{\gdef\@author{#2}\gdef\@shortauthor{#1}}
\def\@authorone#1{\gdef\@author{#1}\gdef\@shortauthor{#1}}
\gdef\@shortauthor{}
\gdef\@title{\mbox{}}
\def\title{\@ifnextchar [{\@titletwo}{\@titleone}}
\def\@titletwo[#1]#2{\gdef\@title{#2}\gdef\@shorttitle{#1}}
\def\@titleone#1{\gdef\@title{#1}\gdef\@shorttitle{#1}}
\gdef\@shorttitle{}
\def\volume#1{\gdef\@volume{#1}}
\gdef\@volume{000}
\def\tod@y{\today}
\def\microfiche#1{\gdef\@microfiche{#1}}
\gdef\@microfiche{}
\def\pubyear#1{\gdef\@pubyear{#1}}
\gdef\@pubyear{0000}
\def\pagerange#1{\gdef\@pagerange{#1}}
\gdef\@pagerange{000--000}
\def\journal#1{\gdef\@journal{#1}}
\def\plate#1{\gdef\pl@te{#1}}
\ifx\CUP@mtlplain@loaded\undefined
  \def\@printed{\qquad Printed \tod@y\qquad
    (MN \LaTeX\ style file v\@version)}
\else
  \def\@printed{}
\fi
\gdef\@journal{{Mon.\ Not.\ R.\ Astron.\ Soc.} {\bf \@volume}, \@pagerange\
% (\number\year) \@microfiche\@printed}
  (\@pubyear) \@microfiche\@printed}
%
% \ps@empty and \ps@plain defined in LATEX.TEX
%
\def\@ddell{}
\if@letters
  \def\@ddell{L}
\fi
\def\ps@headings{\let\@mkboth\markboth
 \def\@oddhead{\Large\hfill{\it\@shorttitle}\hspace{1.5em}%
   \rm\@ddell\thepage}
 \def\@oddfoot{\small\copyright\ \@pubyear\ RAS, MNRAS {\bf \@volume}, \@pagerange\hfil}
 \def\@evenhead{\Large\@ddell\thepage\hspace{1.5em}\it\@shortauthor\hfill}
 \def\@evenfoot{\hfil\small\copyright\ \@pubyear\ RAS, MNRAS {\bf \@volume}, \@pagerange}
 \def\sectionmark##1{\markboth{##1}{}}
 \def\subsectionmark##1{\markright{##1}}}

\def\ps@myheadings{\let\@mkboth\@gobbletwo
 \def\@oddhead{\Large\hfill\it\rightmark\hspace{1.5em}\rm\@ddell\thepage}
 \def\@oddfoot{\small\copyright\ \@pubyear\ RAS, MNRAS {\bf \@volume}, \@pagerange\hfil}
 \def\@evenhead{\Large\@ddell\thepage\hspace{1.5em}\it\leftmark\hfill}
 \def\@evenfoot{\hfil\small\copyright\ \@pubyear\ RAS, MNRAS {\bf \@volume}, \@pagerange}
 \def\sectionmark##1{}
 \def\subsectionmark##1{}}

\def\ps@titlepage{\let\@mkboth\@gobbletwo
 \def\@oddhead{\footnotesize\@journal\hfill}
 \def\@oddfoot{\small\copyright\ \@pubyear\ RAS\hfil}
 \def\@evenhead{\footnotesize\@journal\hfill}
 \def\@evenfoot{\hfil\small\copyright\ \@pubyear\ RAS}
 \def\sectionmark##1{}
 \def\subsectionmark##1{}}

\def\ps@plate{\let\@mkboth\@gobbletwo
  \def\@oddhead{\footnotesize\pl@te\hfill}
  \def\@oddfoot{\small\copyright\ \@pubyear\ RAS, MNRAS {\bf \@volume},
    \@pagerange\hfil}
  \def\@evenhead{\footnotesize\pl@te\hfill}
  \def\@evenfoot{\hfil\small\copyright\ \@pubyear\ RAS, MNRAS {\bf \@volume},
    \@pagerange}
}

%  ****************************************
%  *         TABLE OF CONTENTS, ETC.      *
%  ****************************************
%
\def\@pnumwidth{1.55em}
\def\@tocrmarg {2.55em}
\def\@dotsep{4.5}
\setcounter{tocdepth}{2}
\def\@undottedtocline#1#2#3#4#5{\ifnum #1>\c@tocdepth
 \else
  \vskip \z@ plus .2pt
  {\hangindent #2\relax
   \rightskip \@tocrmarg \parfillskip -\rightskip
   \parindent #2\relax \@afterindenttrue
   \interlinepenalty\@M \leavevmode
   \@tempdima #3\relax #4\nobreak \hfill \nobreak
   \hbox to\@pnumwidth{\hfil\reset@font\rm \ }\par}\fi}
\def\tableofcontents{\@restonecolfalse
 \if@twocolumn\@restonecoltrue\onecolumn\fi
 \section*{CONTENTS} \@starttoc{toc}
 \if@restonecol\twocolumn\fi \par\vspace{12pt}}
\def\l@part#1#2{\addpenalty{-\@highpenalty}
 \addvspace{2.25em plus 1pt}
 \begingroup
  \parindent \z@ \rightskip \@pnumwidth
  \parfillskip -\@pnumwidth
  {\reset@font\normalsize\rm
   \leavevmode \hspace*{3pc}
   #1\hfil \hbox to\@pnumwidth{\hss \ }}\par
   \nobreak \global\@nobreaktrue
   \everypar{\global\@nobreakfalse\everypar{}}\endgroup}
\def\l@section#1#2{\addpenalty{\@secpenalty}
 \@tempdima 1.5em
 \begingroup
  \parindent \z@ \rightskip \@pnumwidth
  \parfillskip -\@pnumwidth \reset@font\rm \leavevmode
  \advance\leftskip\@tempdima \hskip -\leftskip
  #1\nobreak\hfil \nobreak\hbox to\@pnumwidth{\hss \ }\par
 \endgroup}
\def\l@subsection{\@undottedtocline{2}{1.5em}{2.3em}}
\def\l@subsubsection{\@undottedtocline{3}{3.8em}{3.2em}}
\def\l@paragraph{\@undottedtocline{4}{7.0em}{4.1em}}
\def\l@subparagraph{\@undottedtocline{5}{10em}{5em}}
\def\listoffigures{\@restonecolfalse
 \if@twocolumn\@restonecoltrue\onecolumn\fi
 \section*{LIST OF FIGURES\@mkboth{LIST OF FIGURES}{LIST OF FIGURES}}
 \@starttoc{lof} \if@restonecol\twocolumn\fi}
\def\l@figure{\@undottedtocline{1}{1.5em}{2.3em}}
\def\listoftables{\@restonecolfalse
 \if@twocolumn\@restonecoltrue\onecolumn\fi
 \section*{LIST OF TABLES\@mkboth{LIST OF TABLES}{LIST OF TABLES}}
 \@starttoc{lot} \if@restonecol\twocolumn\fi}
\let\l@table\l@figure

%  ****************************************
%  *             BIBLIOGRAPHY             *
%  ****************************************
%

\newcounter{dummy}
\def\thebibliography#1{\section*{REFERENCES}
 \addcontentsline{toc}{section}{REFERENCES}
 \list{}{\usecounter{dummy}%
         \labelwidth\z@
         \leftmargin 1.5em
         \itemsep \z@
         \itemindent-\leftmargin}
 \reset@font\small
 \parindent\z@
 \parskip\z@ plus .1pt\relax
 \def\newblock{\hskip .11em plus .33em minus .07em}
 \sloppy\clubpenalty4000\widowpenalty4000
 \sfcode`\.=1000\relax
}
\let\endthebibliography=\endlist
\def\@biblabel#1{\hspace*{\labelsep}[#1]}

\if@usenatbib%
 \def\newblock{\hskip .11em plus .33em minus .07em}
 \usepackage[authoryear]{natbib}
 \bibpunct{(}{)}{;}{a}{}{,}
 % Re-define these in upper case as natbib.sty has them capitalised
 \renewcommand\bibname{BIBLIOGRAPHY}
 \renewcommand\refname{REFERENCES}
\fi

% new column specifiers to be used with dcolumn
\if@usedcolumn%
 \usepackage{dcolumn}
 \newcolumntype{d}[1]{D{.}{.}{#1}}
 \newcolumntype{.}{D{.}{.}{-1}}
 \newcolumntype{,}{D{,}{,}{2}}
\fi

%  ****************************************
%  *              THE INDEX               *
%  ****************************************
%
\newif\if@restonecol
\def\theindex{\section*{INDEX}
 \addcontentsline{toc}{section}{INDEX}
 \reset@font\footnotesize \parindent\z@ \parskip\z@ plus .1pt\relax
 \let\item\@idxitem}
\def\@idxitem{\par\hangindent 1em}
\def\subitem {\par\hangindent 1em \hspace*{1em}}
\def\subsubitem{\par\hangindent 1em\hspace*{1em}}
\def\endtheindex{\if@restonecol\onecolumn\else\clearpage\fi}
\def\indexspace{\par\vskip\baselineskip \relax}

%  ****************************************
%  *             FOOTNOTES                *
%  ****************************************
%
\def\footnoterule{\kern-3\p@ \hrule width 12pc height \z@ \kern 3\p@}

\renewcommand{\thefootnote}{\mbox{{$\fnsymbol{footnote}$}}}
\renewcommand{\thempfootnote}{\mbox{{${\alph{mpfootnote}}$}}}

\def\@fnsymbol#1{\ifcase#1\or \mbox{${^{\star}}$}\or
   \dagger\or \ddagger\or
   \S \or \P \or \|\or \mbox{$^{\star\star}$}\or \dagger\dagger
   \or \ddagger\ddagger\or \S\S\or \P\P\or \|\|\else ***
   \fi\relax}

\providecommand\@makefntext[1]{}

\renewcommand{\@makefnmark}{$\@thefnmark$}
\renewcommand\@makefntext[1]{\parindent 1em\noindent
  ${\@thefnmark}$\hspace{4pt}#1}

\newcommand{\fixfootnotes}{%
\renewcommand{\@makefnmark}{$^{\@thefnmark}$}%
\renewcommand\@makefntext[1]{\parindent 1em\noindent%
  $^{\@thefnmark}$\hspace{4pt}##1}%
\renewcommand{\thefootnote}{\arabic{footnote}}%
\setcounter{footnote}{0}%
}
%****************************************
%  *         FIGURES AND TABLES           *
%  ****************************************
%
\setcounter{topnumber}{2}
\def\topfraction{.9}
\setcounter{bottomnumber}{1}
\def\bottomfraction{.9}
\setcounter{totalnumber}{3}
\def\textfraction{.1}
\def\floatpagefraction{.9}
\setcounter{dbltopnumber}{2}
\def\dbltopfraction{.9}
\def\dblfloatpagefraction{.9}

\newif\ifst@rredfloat
\newcounter{table}
\def\thetable{\@arabic\c@table}
\def\fps@table{tbp}
\def\ftype@table{1}
\def\fstyle@table{\reset@font\small\rm}
\def\ext@table{lot}
\def\fnum@table{Table \thetable}
\def\table{\def\baselinestretch{1}%
  \let\@makecaption=\SFB@maketablecaption%
  \@float{table}\fstyle@table}
\let\endtable\end@float
\@namedef{table*}{\def\baselinestretch{1}\st@rredfloattrue
  \let\@makecaption=\SFB@maketablecaption%
  \@dblfloat{table}\centering\fstyle@table}
\@namedef{endtable*}{\end@dblfloat\st@rredfloatfalse}

\newcounter{figure}
\def\thefigure{\@arabic\c@figure}
\def\fps@figure{tbp}
\def\ftype@figure{2}
\def\fstyle@figure{\reset@font\small\rm}
\def\ext@figure{lof}
\def\fnum@figure{Figure \thefigure}
\def\figure{\def\baselinestretch{1}%
  \let\@makecaption=\SFB@makefigurecaption%
  \@float{figure}\fstyle@figure}
\let\endfigure\end@float
\@namedef{figure*}{\def\baselinestretch{1}\st@rredfloattrue
  \let\@makecaption=\SFB@makefigurecaption%
  \@dblfloat{figure}\centering\fstyle@figure}
\@namedef{endfigure*}{\end@dblfloat\st@rredfloatfalse}

\long\def\SFB@makefigurecaption#1#2{\vskip 6pt
  \setbox\@tempboxa\hbox{\reset@font\small{\bf #1}%
    \if@cont \ -- {\it continued}\else{\bf .}\fi\ {\rm #2}\par}%
 \ifdim \wd\@tempboxa >\hsize
   {\reset@font\small{\bf #1}%
     \if@cont \ -- {\it continued}\else{\bf .}\fi\ {\rm #2}\par}%
 \else
   \ifst@rredfloat
     \hbox to\hsize{\hfill\box\@tempboxa\hfill}%
   \else
     \hbox to\hsize{\hfill\box\@tempboxa\hfill}%
   \fi
 \fi
 \vskip 6pt
 \@contfalse
}

\long\def\SFB@maketablecaption#1#2{\vskip 6pt
  \setbox\@tempboxa\hbox{\reset@font\small{\bf #1}%
    \if@cont \ -- {\it continued}\else{\bf .}\fi\ {\rm #2}\par}%
 \ifdim \wd\@tempboxa >\hsize
    {\reset@font\small{\bf #1}%
    \if@cont \ -- {\it continued}\else{\bf .}\fi\ {\rm #2}\par}%
 \else
   \hbox to\hsize{\box\@tempboxa\hfill}%
 \fi
 \vskip 6pt
 \@contfalse
}

\newif\if@cont
\def\caption{\refstepcounter\@captype \@dblarg{\@caption\@captype}}
\def\contcaption{\@conttrue\SFB@caption\@captype}

\long\def\SFB@caption#1#2{%\par
 \begingroup
  \@parboxrestore
  \reset@font\normalsize
  \@makecaption{\csname fnum@#1\endcsname}{\ignorespaces #2}\par
 \endgroup}

%  ****************************************
%  *           CUP specials               *
%  ****************************************
%
%
%  The following code is taken from authordate.sty, by David Rhead, of
%  the Cripps Computing Centre (February 1990), with some modifications
%  by ggw. It is intended for documents
%  that use the author-date citation system. When used in conjunction with
%  authordate1.bst, ... , authordate4.bst, it allows citations of the
%  form \shortcite{bloggs-60} as well as the usual \cite{bloggs-60}.
%  When
%       ... \cite{bloggs-60} ... \shortcite{bloggs-60} ...
%  appears in the input file,
%       ... (Bloggs, 1960) ... (1960) ...
%  appears in the final document.
%
%  Code taken from apalike.sty.
%
\def\@cite#1#2{(#1\if@tempswa , #2\fi)}
\def\@biblabel#1{}

% Set length of hanging indentation for bibliography entries
%

\if@usenatbib\relax\else%
\newlength{\bibhang}
\setlength{\bibhang}{2em}
\fi

%  Define default title and page-head text.
%
\def\bibtitle{References}
\def\bibheadtitle{REFERENCES}

%  Code taken from aaai.sty.
%
% don't box citations, add space between multiple citations, separate with ;
\def\@citex[#1]#2{%
  \if@filesw\immediate\write\@auxout{\string\citation{#2}}\fi
  \def\@citea{}\@cite{\@for\@citeb:=#2\do
    {\@citea\def\@citea{; }\@ifundefined
       {b@\@citeb}{{\reset@font\bf ?}\@warning
       {Citation `\@citeb' on page \thepage \space undefined}}%
{\csname b@\@citeb\endcsname}}}{#1}}
% Allow short (name-less) citations, when used in
% conjunction with a bibliography style that creates labels like
%       \citename{<names>, }<year>
\let\@internalcite\cite
\def\cite{\def\citename##1{##1}\@internalcite}
\def\shortcite{\def\citename##1{}\@internalcite}

% RM for BSP note at end of article
\def\bsp{\vspace{0.5cm}\reset@font\normalsize\noindent This paper
has been typeset from a \TeX / \LaTeX\ file prepared by the author.}


%  ****************************************
%  *                FLEQN                 *
%  ****************************************
%
% FLEQN DOCUMENT-STYLE OPTION - released 9 March 1987
%    for LaTeX version 2.09
% Copyright (C) 1987 by Leslie Lamport
%
% The following commands make the displayed math environments flush left,
% with an indentation of \mathindent from the prevailing left margin.

\def\[{\relax\ifmmode\@badmath\else\begin{trivlist}\item[]\leavevmode
  \hbox to\linewidth\bgroup$
  \displaystyle
  \hskip\mathindent\bgroup\fi}

\def\]{\relax\ifmmode \egroup $\hfil
       \egroup \end{trivlist}\else \@badmath \fi}

\def\equation{\refstepcounter{equation}\trivlist \item[]\leavevmode
  \hbox to\linewidth\bgroup $
  \displaystyle
\hskip\mathindent}


\def\endequation{$\hfil
           \displaywidth\linewidth\@eqnnum\egroup \endtrivlist}

\def\eqnarray{\stepcounter{equation}\let\@currentlabel=\theequation
\global\@eqnswtrue
\global\@eqcnt\z@\tabskip\mathindent\let\\=\@eqncr
\abovedisplayskip\topsep\ifvmode\advance\abovedisplayskip\partopsep\fi
\belowdisplayskip\abovedisplayskip
\belowdisplayshortskip\abovedisplayskip
\abovedisplayshortskip\abovedisplayskip
$$\halign
to \linewidth\bgroup\@eqnsel\hskip\@centering$\displaystyle\tabskip\z@
  {##}$&\global\@eqcnt\@ne \hskip 2\arraycolsep \hfil${##}$\hfil
  &\global\@eqcnt\tw@ \hskip 2\arraycolsep $\displaystyle{##}$\hfil
   \tabskip\@centering&\llap{##}\tabskip\z@\cr}

\def\endeqnarray{\@@eqncr\egroup
 \global\advance\c@equation\m@ne$$\global\@ignoretrue}

\newdimen\mathindent
\mathindent = \z@

%  ****************************************
%  *            MISCELLANEOUS             *
%  ****************************************
%
% DATE
\def\today{\number\day\ \ifcase\month\or
  January\or February\or March\or April\or May\or June\or
  July\or August\or September\or October\or November\or December
 \fi \ \number\year}

% REVISED AUTHOR QUERY COMMAND
% Queries in text are printed in large bold font, in square brackets
% Queries in references are printed as bold number followed by text
 \DeclareFixedFont{\largerm}{OT1}{cmss}{m}{n}{17}
 \DeclareFixedFont{\largeital}{OT1}{cmss}{m}{sl}{17}
 \newcommand{\aquery}[1]{\mbox{\largerm {[#1]}}}
 \newcommand{\BSLquery}[1]{\aquery{#1}}
 %For backwards compatibility with old query command
 \newcommand{\tquery}[1]{\mbox{\largeital{[#1]}}}
 %Typesetter query: same format
 \newenvironment{query}{\vspace{5mm} \noindent {\bf Queries}\\}{}
 \newcommand{\authorquery}[2]{\noindent{{\bf #1} #2}\\}

% definition required for newarray.sty
\gdef\d@llar{}

%  ****************************************
%  *           INITIALIZATION             *
%  ****************************************
%
%
%%%NHT: this code needs fixed.
%%%     At the moment the zif is always undefined, so it does nothing!
\newif\ifCUPmtlplainloaded
\ifx\CUP@mtlplain@loaded\undefined
\else
  \global\CUPmtlplainloadedtrue
  \input mnsym
\fi
%
\flushbottom
\ps@headings
\ifSFB@galley
 \raggedbottom
 \ps@empty
\fi
%\ifSFB@referee
% \raggedbottom
%\fi
\pagenumbering{arabic}
\if@twocolumn
 \twocolumn
 \sloppy
\else
 \onecolumn
\fi
\frenchspacing

% end of MN.cls

%    Original file produced by Cambridge University Press 1994
%    for LaTeX version 2.09, 1988, by Leslie Lamport
%    based on the original LaTeX ARTICLE DOCUMENT STYLE
%    modifications by Sue Brooks, Alison Woollatt and Mark Reed 1993, 1994
%    further modifications by Nadine and John Thompson 1999 August
%    and David Evans 1999 December
%
% > Incorporating also parts of authordate.sty
%   by David Rhead, Cripps Computing Centre (Feb 1990).
% > Incorporating special symbol code from laa.sty v1.1 (25th Feb 1991)
%   used with the permission of Springer Verlag.
% > Incorporating parts of mssymb.tex (8th July 1987).
% > Incorporating newfont.sty vALPHA pl 8 (16th August 1994), by M. Reed
%
% v0.1.01  SFB text area, abstract heading, secnumdepth,
%          \dblfloatpagefraction
% v0.1.02  SFB landscape, galley and referee options;
%          new catchline; enumerated lists; correct raggedright
%          on section headings;
% v0.1.03  SFB continued floats with \caption* (removed now),
%          short captions centred
% v0.1.04  SFB appendices, unnumbered list (using description)
% v0.1.05  AJW roman catchline, final statement
% v1.0     RM  BSP note, \bsp, added to cup specials
% v1.1     AJW / MR, 28th January 1994. NFSS 1/2 compatible,
%          Springer-Verlag macros added
% v1.2     AJW, 18th July 1994. Improved cont. captions,
%          MR font selection check improved,
%          MR removed some redundant code, AW \sevensize added,
%          MR Added MR's `NewFont' support, MR Improved NFSS 1/2 support,
%          MR Added support for Bold math and AMS symbols for NFSS 1,
%          MR par's in abstract now have par indents.
%          MR added \ifCUPmtlplainloaded switch for use in documents.
%          MR Added mnsym.tex (for Times version).
% v1.25    MR, not released to authors 16th August 1994.
%          Replaced existing Newfont.sty code with updated code, after
%          discovering several bugs. This version not released to authors
%          because they are unlikely to find the bugs unless:
%          1) they have an extremely long article,
%          2) have used many \New.. commands (no docs were supplied for
%          these anyway).
% v1.3     MR, 5 September 1994. Added printing of style file version to
%          'Printed' info in catchline. Will help us identify how the
%          article was produced (TeX/LaTeX) and the version number of the
%          macros.
%          MR Tables and Figures no longer get double spaced when using the
%          `referee' or `doublespacing' options.
%          MR Corrected 7th footnote symbol: made a \star\star (was **).
%          MR Corrected problem where some headings were not upper-case
%          when they should have been (\section*).
% v1.4     AJW, 14th September 1995. Add footlines and \newauthor,
%          correct \listparindent in enumerate environment.
% v2.1     NHT/JST 1999 August 22. Conversion to
%          a LaTeX2e class file, following the conversions used
%          in GJIb.sty->GJI.cls.
%          Obselete NFSS font information removed.
%          footnotes redefined.
% v2.2      DE various changes.
%           NHT 1999 Dec 23. \la and \ga symbols fixed. Bug in displaying
%           author names and addresses fixed. Problem in producing footnotes
%           in minipages fixed.

